Generative Causal Explanations for Graph Neural Networks

This paper presents Gem, a model-agnostic approach for providing interpretable explanations for any GNNs on various graph learning tasks. Specifically, we formulate the problem of providing explanations for the decisions of GNNs as a causal learning task. Then we train a causal explanation model equipped with a loss function based on Granger causality. Different from existing explainers for GNNs, Gem explains GNNs on graph-structured data from a causal perspective. It has better generalization ability as it has no requirements on the internal structure of the GNNs or prior knowledge on the graph learning tasks. In addition, Gem, once trained, can be used to explain the target GNN very quickly. Our theoretical analysis shows that several recent explainers fall into a unified framework of additive feature attribution methods. Experimental results on synthetic and real-world datasets show that Gem achieves a relative increase of the explanation accuracy by up to $30\%$ and speeds up the explanation process by up to $110\times$ as compared to its state-of-the-art alternatives.

==> figures/draw_training_time.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sns.set_theme()\n",
    "sns.set(font_scale=2)\n",
    "sns.set_style(\"white\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(input_str):\n",
    "    fig, ax = plt.subplots(figsize=(10,8))\n",
    "    df = pd.DataFrame([x.split('\\t') for x in input_str.split('\\n')]).transpose()\n",
    "    header = df.iloc[0]\n",
    "    df = pd.DataFrame(df.values[1:], columns=header)\n",
    "    long = df.melt(id_vars='Num of graphs', var_name=\"Methods\", value_name=\"Training time\")\n",
    "    long['Training time'] = long['Training time'].astype(float)\n",
    "    sns.lineplot(data=long, x='Num of graphs', y='Training time', hue='Methods')\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mutag = '''Num of graphs\t203\t406\t609\t812\t1015\n",
    "PGExplainer\t86.25\t172.79\t331.22\t349.98\t438.45\n",
    "Gem\t2.52\t4.02\t4.23\t5.29\t5.67\n",
    "GNNExplainer\t52.30\t104.60\t156.90\t209.20\t261.50'''\n",
    "plot(mutag).savefig(\"mutag_training_time.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "syn1 = '''Num of graphs\t60\t120\t180\t240\t300\n",
    "PGExplainer\t13.30595708\t25.80481482\t39.27596807\t50.14938092\t65.00327444\n",
    "Gem\t7.814506054\t16.57730556\t24.97950149\t32.7666924\t40.32069468\n",
    "GNNExplainer\t15.91599727\t31.83199453\t47.7479918\t63.66398907\t79.57998633'''\n",
    "plot(syn1).savefig(\"syn1_training_time.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoUAAAH5CAYAAAD3IUTzAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAC0H0lEQVR4nOzdd1iV9RvH8fdhT9koCiIbUXHjyD2zXFlqOUorrUxtmeXKzLIyS3+aTSvLkaY5ssy9R25cIFMRUDay5znP7w/iFAEqCh7G/bquLuN5vuec+yjjw3eqFEVREEIIIYQQdZqergsQQgghhBC6J6FQCCGEEEJIKBRCCCGEEBIKhRBCCCEEYKDrAmqy3NxcLl26hIODA/r6+rouRwghhBCiXGq1msTERJo3b46JiUmp+xIK78OlS5cYPXq0rssQQgghhLhra9asoV27dqWuSyi8Dw4ODkDRX26DBg10XI0QQgghRPni4uIYPXq0Nr/8l4TC+1A8ZNygQQOcnZ11XI0QQgghxJ2VN+VNFpoIIYQQQggJhUIIIYQQQkKhEEIIIYRAQqEQQgghhEBCoRBCCCGEQEKhEEIIIYRAQqEQQgghhEBCoRBCCCGEQDavfuAURSEjI4P09HSys7NRq9W6LkmIWkFfXx8zMzPq1auHpaUlKpVK1yUJIUSNIqHwAVIUhYSEBLKysrC1taVBgwbo6+vLDy8h7pOiKKjVajIzM0lKSiInJwdHR0f52hJCiAqQUPgAZWRkkJWVhaura7lHzAghKk6lUmFgYIC1tTWWlpZERUWRkZFBvXr1dF2aEELUGDKn8AFKT0/H1tZWAqEQVUhfXx9bW1vS09N1XYoQQtQoEgofoOzsbCwsLHRdhhC1noWFBdnZ2bouQwghahQJhQ+QWq2WXkIhHgB9fX1ZxCWEEBUkofABk4nvQlQ9+ToTQoiKk1AohBBCCCFqRijctGkTPj4+nD59usz72dnZLF26lAEDBtCiRQsCAgJ48cUXuXjxYpnt09PT+eSTT+jfvz/+/v706tWLjz76iMzMzKp8G0IIIYQQpajVGg6ejeHslQSd1lHtQ+G5c+eYP39+ufdv3brFk08+yfLly8nKyqJ79+40aNCA/fv3M2rUKC5cuFCifWZmJmPGjGHFihWoVCp69OiBSqXihx9+YOTIkWRkZFT1WxJCCCGEoKBQw86/onjx470sWnOGI+djdVpPtQ6Fu3bt4rnnnrvtKsIPP/yQkJAQHn30Ufbs2cPnn3/Ob7/9xvTp08nPz2f27Nkl2i9ZsoSQkBBGjBjB9u3bWbp0KTt37mTIkCGEh4ezZMmSKn5X4sSJE/j4+Gj/27Nnzx0fk5KSgp+fn/YxMTEx911Hfn4+0dHRJa4V90oPGzbsvp//fnXo0AEfHx9OnDih61KEEEJUovwCNX8cvcrED/fw+YZALEwNmTU+gMnDW+m0rmoZCuPi4pg+fTpTpkxBo9Fgb29fZrsbN26wdetWXFxc+OijjzAyMtLee+6552jWrBk5OTmkpKQARcPGGzZswMLCgrfeegs9vaK3b2BgwNy5c7GysmLjxo2ylcUDtmvXrrtqU5mrSY8ePcrAgQM5ePBgpT2nEEIIcTu5+YVsORjBhAW7+WrTBeytTJj7fEc+e7U7HZs7oaen20Vy1TIULlmyhK1bt9K8eXPWr1+Pu7t7me127dqFoiiMHj26RCAstmnTJnbv3o2trS0Ap06dIjc3l44dO5baL9Dc3JxOnTqRm5vLqVOnKv9NiVIMDIoO1Nm/fz8FBQW3bbtz585Kfe2vvvqKqKioSn1OIYQQoizZuQVs3BfG8x/s5rvfLtHIwZL3X+zMwildade0frXZMaFaHnPn7u7Oxx9/zODBg7W9eWUJCgoCoEWLFmRlZbF9+3YuXbqEgYEBnTp1onfv3iX+osPDwwHw8vIq93UBQkJC6N69e2W9HVEOCwsLnJycCA4O5sSJE3Tp0qXMdqmpqZw8eZKmTZsSHBz8gKsUQggh7k1mTgG/H4nkt0MRZGQX0NrbgZF9fWjmbqfr0spULUPhxIkT76rd9evXgaLFJoMGDSI29p8JmqtXr6ZTp058/vnn2l7BxMREABwcHMp8vuLrycnJ91y7qJh+/foRHBzMrl27yg2Fe/bsobCwkIcfflhCoRBCiGovPSuf3w5FsO1IJNm5hbT3q8/IPt74uNrqurTbqpbDx3ereKXwjBkzsLa2Zt26dZw5c4a1a9fi4+PD8ePHmTt3rrZ98VxBU1PTMp/PxMSkRDtR9fr37w/Avn370Gg0ZbbZsWMHKpWKfv36lfs80dHRvPPOO/Tq1YvmzZvToUMHXnjhBY4fP16iXfEil5MnTwIwf/58fHx8WLZsWannTElJ4f3336dnz540b96cHj168O6775b7S0N6ejrLli1j0KBBtGzZktatWzNs2DBWrFhBbm5umY/Jz89n5cqVDBo0iFatWtG1a1c++OCD226PFB0dzezZsxk4cCCtWrWiXbt2DB8+nBUrVpCTk1Pu44QQQlSt1IxcVv5+mec/2MX6PaG09HJgyWvdeee5jtU+EEI17Sm8W3l5eQAYGhqycuVK6tWrB0Dbtm357rvv6N+/P7///juTJ0/Gzc1NOxRd3ti9oigl/hRVz8PDA09PT8LDwzl79izt2rUrcT8tLY0TJ07QunVr6tevX+ZzHD58mKlTp5KdnY2pqSleXl6kpKRw4MABDhw4wJQpU5g8eTIAlpaWtGnThtDQUDIzM3FxccHBwQEnJ6cSz5mSksLjjz/OjRs3cHNzw9nZmaioKH7++WcOHjzI1q1btZ9vANeuXWP8+PHcuHEDfX19vLy80Gg0BAUFcfnyZX777Te+++67Er3U2dnZvPjii5w4cQI9PT28vLzIy8vjp59+4uTJk2XOs4yIiOCpp54iLS0NKysr3N3dyc7O5uLFi1y4cIHdu3ezevVqDA0N7/nfRAghRMUkp+WwaX84O/6KorBQTZdWjRjRxxvXBvXu/OBqpEb3FBb3+A0cOLDED2goGgru1asXgHbhiJmZGUC5vTbFIbO8nkRRNYp7AHfv3l3q3t69eykoKODhhx8u87ExMTG8+uqrZGdnM2nSJE6ePMnmzZs5ePAgX3zxBRYWFixbtky77Y2fnx8///wzfn5+AIwbN46ff/6ZJ554osTz3rx5E5VKxYYNG9ixYwc7duxg3bp1mJqacuPGDdatW6dtW1BQwIsvvsiNGzcICAhg3759bN26lW3btvHnn3/i4+NDSEgIr776aonX+OKLLzhx4gSNGjXit99+47fffmPnzp2sXLmS2NhYsrKySr3f//3vf6SlpfH0009z9OhRNm3axI4dO9i0aRM2NjYEBgbyxx9/3P1fvhBCiHuWkJLNF7+e5/kP9vD70at0admQL97qzZtj2tW4QAg1PBQWrypu1KhRmfeLr6empgLg6OgIQFJSUpnt7zTnUFSN4iHkskJh8dBxcZv/+u6778jMzGTo0KG88sorJVah9+7dmzfeeAOAzz//vMJ1LVy4EH9/f+3HLVu2ZOjQoUDRpurF/vjjD65evYq9vT1ffPEFDRo00N5zc3Pjm2++wczMjNOnT2u3wMnLy2P16tVA0V6b/1781KlTJ2bMmFFmTaGhoQAMGzasRG+gn58fU6ZMoX///hgbG1f4vQohhLh7N5OyWLr+HBM/3MPuE1H0bu/C12/35rWn2tDIweLOT1BN1ehQ6O3tDUBCQtnHwhSHvOLwWPyDt3gV8n9FREQA4OPjU6l1itvz9fXF1dWV2NhY7YpyKJozeuzYMVq1alUiaP3b/v37AXj00UfLvP/oo4+iUqkIDg4u9/OkLNbW1qWGsgE8PT2BosVNxYqD3qBBg7C0tCz1mAYNGtC3b18ADhw4ABT1Xufk5NCgQQM6dOhQ6jEDBw7UznH9t8aNGwPw7rvvcvLkSQoLC7X3Ro8erT3uUQghROWLjs/gs7VnePHjvRw4G8PDnZrw9Yw+TB7eigZ25rou777V6DmF3bp146effmLPnj289tpr2n3voGgCf/FJEG3btgWgffv2mJiYcPz4cbKzs7XDyQBZWVkcP34cMzMzbXvx4PTr149vv/2WXbt2aYd27zR0nJmZyc2bNwFYvHgxX375ZZnt9PX1KSws5Nq1a9re4jspr13x50zxVAMomk8I0LRp03Kfz8/Pj61bt2rbFu+R6OHhUWZ7Y2NjmjRpwpUrV0pcf/nll/nrr78IDAxk7NixWFpa0rFjR7p160avXr3K3ehdCCHEvbt2M531u0M4euEGRob6DO7qzmM9PLGtV/qX95qsRvcUdu7cGV9fX65du8aCBQu0J15oNBoWLlxITEwMDz30kHb/QTMzM4YOHUpaWhrz5s3T9rIUFhby3nvvkZ6ezsiRI0ttbC2qXlnzCnfu3HnboeN/z7kLCgri7NmzZf5X/O9ckXOtK7JQo7gOc/Pyf0ssvlfctriW281f/e88WSgawt68eTODBg3C3NycjIwMdu/ezZw5c+jWrRvTpk2T87uFEKKShEff4oMfTjBl0X7OXInn8Z5efDerL88Nbl7rAiHU8J5CfX19PvvsM5555hnWrFnDgQMHaNq0KaGhoVy/fh0nJyfee++9Eo957bXXOHHiBFu2bOHMmTP4+fkRFBREdHS0dl6WePD8/f1p2LAh4eHhREZG4ujoyJEjR2jVqlWplcHF/h2o/vrrL2xsbB5UuSUU9x7ebhuZ4qBW3LY48N1u+6PyFkR5eHiwaNEi8vPzCQwM5Pjx4xw8eJDLly+zbds2cnJyWL58+T29FyGEEHDlWgrr94RyOjgecxMDnuzrw+Bu7lialT49rTap0T2FUPQDcsuWLYwdOxYomt9VWFjI6NGj2bBhA87OziXaF+9nOHbsWAoLC9m/fz96eno8//zz/PTTT7ft7RFVq3je3Z49ezhw4AD5+fnlDh1DUbAqni9aPB/0v9RqNceOHSMqKqpSz07+Nzc3N4Dbbqx9+fJl4J85gcWPCQkJKXMLJI1Gox1q/ve16Oho7R6LRkZGBAQE8Morr7Bp0yY++OADoOjvr6yVy0IIIW7vYkQSs786ypvLDhMSlcqYAb58N7sfox/2rfWBEGpIT+GqVatue9/e3p7Zs2cze/bsu3o+a2vrCrUXD0a/fv348ccf2bdvH46OjnfcsBqge/fubN68mXXr1pW5MGTbtm289dZbmJmZcejQIe1CkOK9KitjT8ru3buzfft27Z6Y/11sEhcXx969ewG0p7a0a9cOKysrkpOT2bt3L3369CnxmD179pCenl7iWmJiIn379kWlUnHgwIFS+zZ27txZ+//lbQQuhBCiJEVRCAxNZP2eUC5HJmNtacz4gc0Y0LkJpsY1IiZVmhrfUyhqj7Zt2+Lg4MD58+c5dOgQLVu2pGHDhrd9zPPPP4+xsTHbtm1j8eLFJRaAHDlyRDt9YPjw4SXCWvEw7o0bN+677kceeQQ3NzeSkpKYNGkScXFx2ntXr15l4sSJ5OTk0Lp1a3r37g0UzVl86aWXAJg9ezZnz57VPiYwMJB333231OvUr1+fgIAANBoN06ZNIz4+XnsvKyuLzz77DIDWrVuXuQpaCCHEPxRF4VRQHG8uPcw73xwnLjmLCUObs2JWX4b19KxzgRBqSE+hqBtUKhV9+/Zl7dq15OTk3HbouJinpycff/wx06dP56uvvmLVqlW4ubmRmpqqPQu7c+fOTJs2rcTjfHx82L9/Pz/++CPHjx9nwIABvPDCC/dUt5GREcuXL+f555/n5MmT9O7dG09PTzQaDWFhYSiKgo+PD4sXL0ZfX1/7uKeffpqLFy/yxx9/8NRTT2m3uwkPD8fV1RVra+tSw+IffPABTzzxhPZ1GjdujKGhIdevXyc7Oxtra2vmz59/T+9DCCHqAo1G4cTlm6zfE0pETBqONqZMetyfPgGNMTTQv/MT1GISCkW10q9fP9auXQtQ7qrj/xowYADe3t58//33HD9+nJCQEAwNDWnRogWDBg1i1KhRpVYTT5w4kfj4ePbt20dkZKR2U+h7VTy39YcffmDPnj1cu3ZNW8PAgQN58sknS20qra+vz6effkrnzp35+eefiYyMxNjYmKFDh/Lmm28yadKkUq/j4uLCr7/+yrfffsvx48eJjo5GT08PJycnunfvzvPPPy+brwshRBnUGoVj52+wfk8IUXEZONmZM3VEK3q2c8FAXwZOAVSKHPR7z2JiYujduzd79+4ttaClLMHBwbfdy04IUXnk600IAaBWazh4LoZf9oQRm5iJs6MFI/p4061VI/TrWBi8U26RnkIhhBBC1DoFhRr2nY5m475Q4pKzaeJUj7eebkenFg3R11PpurxqSUKhEEIIIWqN/AI1u09e59f9YSSm5uDpbMWs8QEE+DVAT8LgbUkoFEIIIUSNl5tfyM6/oti0P4yU9Dx8XW2Y9HhL2vo6archE7cnoVAIIYQQNVZ2bgF/HrvGloMR3MrMo7mHHa8/1RZ/L3sJgxUkoVAIIYQQNU5mTgG/H4nkt0MRZGQX0NrbgZF9fWjmbqfr0mosCYVCCCGEqDHSs/L57VAE245Ekp1bSHu/+ozs442Pq62uS6vxJBQKIYQQotpLzchl68EIth+7Sk6emk4tnBjZxxsPZ2tdl1ZrSCgUQgghRLWVnJbDpv3h7PgrioJCNV1bNmJEH29cnerpurRaR0KhEEIIIaqdhJRsNu4PY/eJ62gUhR5tnBne2wtnRznbvapIKBRCCCFEtXEzKYsNe0PZdzoalQp6t2/ME728aGBnruvSaj0JhUIIIYTQuej4DDbsDeXguVj09VQ83KkJw3p64mhjpuvS6gwJhUIIIYTQmWs301m/O4SjF25gaKDPoC7uDOvpiW09E12XVudIKBRCCCHEAxcec4v1u0P461Icpsb6PN7TiyHdPLC2NNZ1aXWWhEIhhBBCPDBXolJYvzuU08HxmJsY8GRfHwZ3c8fSzEjXpdV5EgqFEEIIUeUuRSSxfncogWGJWJoZMWaALwMfcsfc1FDXpYm/SSgU1cqJEyd4+umny7xnaGiIhYUFXl5eDBw4kCeeeAJ9ff1S7TIzM9mxYwd//vkn165dIzExEWNjY5ycnOjUqRNPPvkkbm5upR63bNkyPv/887uqs1GjRuzbt69ib+4e+fj4oK+vT1BQ0D0/R69evYiNjeXgwYM0aNCgEqsTQojyKYrC+bBE1u0O5XJkMtYWxowf6MeAzm6YGksEqW7kX0RUS2ZmZvTu3bvEtcLCQlJSUjhz5gwnT57k6NGjLF26tESbvXv3MmvWLFJTUzE0NKRFixY0a9aM3NxcLl++zMqVK1m1ahWvvvoqEydOLPO1XVxcaNWq1W3rs7WV45SEEKI8iqJwOjie9XtCCYlKxbaeCROGNKdfR1dMjCR6VFfyLyOqJRsbGxYtWlTmveDgYMaMGcPOnTvZvXs3ffv2BWD//v1MnjwZRVGYOHEiEydOxNLyn01OFUXhzz//5J133uHTTz/FxcWFAQMGlHr+du3a8dFHH1XNG9ORlStXUlBQgL29va5LEULUYhqNwonLN1m/J5SImDQcbUyZ9Lg/fQIaY2hQemRHVC8SCkWN07RpU0aMGMH333/Prl276Nu3L5mZmcyePRuNRsM777zD6NGjSz1OpVLxyCOPYG5uzsSJE1m2bFmZobA2aty4sa5LEELUYmqNwrHzN1i/J4SouAyc7MyZOqIVPdu5YKCvp+vyxF2SfylRIzk7OwOQkpICwB9//EFSUhKtW7cuMxD+W/fu3RkxYgRDhw4lPz//vuooLCxk2LBh+Pj4MH/+/FL3n332WXx8fHj//fcBiImJwcfHh0mTJnH9+nVefPFF2rZtS4cOHXjhhRe4cOHCXb/2kSNHePnll+nSpQvNmzenTZs2PPHEE6xevRqNRlOiba9evfDx8SEuLq7EtQ4dOpCbm8tnn31Gr169aN68Ob169eKzzz4jOzu7zPe7Zs0ahg0bRqtWrWjTpg1jxoxh165dpdq+/fbb+Pj4cOrUKV588UX8/f3p3LkzmzZtuuv3KISo3tRqDftOX+flhftYuPo0ao3C66Pa8OVbvejbwVUCYQ0jPYWiRgoPDwfAyckJgN9//x2AoUOH3tXjywpw98LAwIAPP/yQxx9/nLVr1zJkyBD8/f0B+Pnnnzl69CgeHh5MmzatxOMSEhIYNWoUOTk5dOzYkaSkJA4cOMDRo0dZtmwZPXv2vO3rfvvttyxatAhDQ0PatWtHvXr1iImJ4eLFi1y8eJHo6GhmzJhxx/o1Gg0TJkwgMDCQVq1a4eXlxfHjx/n666+5du1aiTmbBQUFvPTSSxw+fBgrKyvatWuHoiicOnWKKVOm8OKLL/Laa6+Veo3Zs2dz69YtunXrRnBwME2bNr2bv1ohRDVWUKhh3+loNu4LJS45myZO9Xjr6XZ0atEQfT2VrssT90hCoahxTp48yYYNGwB49NFHAbh06RIAHTp0eOD1FPf8/e9//2Pu3Lls3LiRGzdusHDhQgwNDfnkk08wMSm5M//Fixfx8vJi8+bNODg4ALB582befvtt5syZw86dOzE3L/ucz/j4eP73v/9hY2PDL7/8UmJoeNeuXUyZMoX169czbdo0DA1vv9VDeno6sbGxbN26FXd3dwBCQ0N54okn2L17NzExMdpe2eXLl3P48GEeeughPvvsM6ytrYGi3s/x48fz1Vdf0b59e7p06VLiNZKTk9m2bRtOTk5oNBr09KTnQIiaKr9Aze6T1/l1fxiJqTl4Olsxa3wAAX4N0JMwWONJKKxG9p2+zu6T13VdRoX0DWhMr3aVP18tNTW1VO9afn4+UVFRXLlyBYAxY8bQqVMn0tPTtUOd9evXL/VcERERfPnll2W+zqhRo2jTpk2Ja5s3b2bz5s23rW/58uX06dNH+/HEiRPZs2cPly9fZs2aNezZs4fs7Gxef/11mjVrVuZzfPjhh9pACPDYY4+xZ88e7X9Dhgwp83HJycn07duXtm3blpor2K9fP2xsbEhNTSU1NRVHR8fbvg+Al156SRsIAby9vWnfvj1Hjhzh8uXLODs7k5+fz+rVqzE2NmbhwoXaQAhFQ/mzZs3ihRde4IcffigVCvv27avt0ZVAKETNlJtfyM6/oti0P5yU9Fx8XW2Y9HhL2vo6olJJGKwtJBSKaik7O5tt27aVuGZkZIStrS09e/Zk2LBh9OvXDyia53Y7SUlJpZ6rWNeuXUuFwrvZkua/e/0ZGBjw0UcfMWzYMD766CPUajVt27ZlwoQJZT6+cePGtGjRotT13r17s2fPHk6dOlVuKPTz82Px4sUlrhUUFBAVFcX58+dRq9Xaa3ejeLj734rDak5ODgCXL18mIyODZs2albmCuVOnThgYGHDmzBnUanWJ/SN9fHzuqg4hRPWTnVvAn8euseVgBLcy82juYcfrT7XB38tewmAtJKGwGunVrmp63WqiimwObWtri7GxMXl5eSQlJZXqPevQoQMhISElrr399tvl9gbe65Y03t7ePP/889peyfnz55fbM1beauDiHrWEhITbvlZhYSHbt29n+/bthIWFcfPmTW0YLP5GrSjKXdVdr169UteKQ13xgpWbN28CReHwdiGvsLCQtLS0Evs4/rtXUQhRM2TmFPD7kUh+OxRBRnYBrbwdeLKvD83c7XRdmqhCEgpFreDj48OFCxc4d+6czrZf0Wg0HD9+XPvx5s2bSw2BFyvrJBb4J8jdbpg1OzubsWPHcunSJczMzGjevDk9evTA29ubgIAAJkyYQHR09F3XfTe/7ReHQ2dnZ1q3bn3Xz323zy+EqB7Ss/L57VAEvx+JJCu3kPZ+9RnZxxsfV9mwvy6QUChqhUGDBnHhwgW2bNlS7rBrVfv+++8JDAwkICCAiIgIvv/+e/r161fm8Gx8fHyZzxEbGwv802NY3utcunSJbt26sXjxYiwsLErcz8jIuI93Ubbi4WQXF5dyNxUXQtRctzLy2HIwnO3HrpKTp6ZTCydG9vHGw9la16WJB0hmfYtaYejQoTg5OXHs2DF+/vnn27bNycnh6tWrlfr6ERERLF26FFNTUxYsWMCMGTNQq9W8/fbb5OXllWofFhZWYs/AYnv37gXgoYceKve1zp8/D8DTTz9dKhBeunSJW7duAXc/fHw3WrRogYmJCRcvXtTuDflvISEh9O3blylTplTq6wohqlZyWg7fbr3Icx/sZtOBcNo3bcDn03oyc1yABMI6SEKhqBXq1aun3bdv3rx5vP/++6Xm5RUWFrJ7926GDh1KYGAgKpUKGxub+35ttVrNjBkzyMvLY/Lkybi4uDBo0CC6dOlCREQE//vf/8p8zKxZs7QLOQA2bNjA/v37cXNzo1u3buW+XnEv4v79+0tcj4yM5M0339R+XFYYvVdmZmYMHz6czMxMpk+fTmpqqvZeamoqM2bM4Pr16zg5OclwsRA1QEJqNl/+ep7nP9jD70eu0qVlQ76Y3os3x7bD1an0PGNRN8jwsag12rVrx7p163j99ddZtWoVa9eupWnTpjRs2JDs7GyCgoK0vVw+Pj688847tGvXrtTznD59uty5gP/20ksv4eHhwXfffcf58+dp2rQp48aN095/9913GThwID/88AN9+/YtMRfP0tKSS5cu0bdvX9q0aUNsbCyXLl3CysqKhQsXYmRkVO7rjho1ik2bNrFmzRpOnjyJu7s7iYmJBAYGYmhoiLOzMzExMSQmJuLp6VmBv8Hbe+ONN7h8+TKHDx+mb9+++Pv7Y2BgwOnTp8nKyqJVq1a8+uqrlfZ6QojKdzMpi437wth3umj7s97tG/NELy8a2JW9L6qoWyQUilqlefPm/P777+zdu5c//viDsLAwDh8+jEqlon79+vTq1Yv+/fvfticuOjr6rhZqDB8+HIBly5ahr6/P/PnzMTD450vKxcWFl19+mU8//ZQZM2awZcsW7T0bGxu+++473n33XQ4dOoSFhQWPPfYYkyZNuuNCGV9fX1avXs2yZcsICgoiNjaWBg0aMGjQICZOnMiRI0f48MMP2b9/P506dbrj+7hbpqam/Pjjj6xdu5bffvuNs2fPoq+vj6urK4MGDeKpp57C1NS00l5PCFF5ouMz2LA3lIPnYtHXU9G/YxOG9fTE0cZM16WJakSl1IAJQJs2bWLGjBmsWbOmzJ6d/3r++ec5fPgwP/30U5knXKSnp/P111+zZ88ebt68ib29Pf369WPy5Mml5mjdTkxMDL1792bv3r3aUx9uR474EsWfM40bN2b37t26LqdWk683IeDazXR+2RPKkfOxGBroM6BTEx7r4YGdlfwCVxfdKbdU+57Cc+fOVeic2rVr13L48OFy72dmZjJmzBhCQkJwc3OjR48eXL58mR9++IHDhw+zbt06LC0tK6N0IYQQQifCY26xfncIf12Kw9RYn8d7ejGkmwfWlsa6Lk1UY9U6FO7atYu3335be4TZnVy/fp1PPvnktm2WLFlCSEgII0aMYN68eejp6VFYWMjMmTPZunUrS5YsYc6cOZVRvhBCCPFAXYlKYf3uUE4Hx2NuYsCTfX0Y3M0dS7Py5ykLUaxahsK4uDg+++wztm7diqmpKfb29iQlJd32MRqNhunTp2NoaIiXlxdhYWGl2qSnp7NhwwYsLCx46623tBsEGxgYMHfuXA4cOMDGjRt54403MDOTeRZCCCFqhksRSazfHUpgWCKWZoaMGeDLwIfcMTc11HVpogapllvSLFmyhK1bt9K8eXPWr1+Pu7v7HR/z7bffcu7cOebMmVPm2awAp06dIjc3l44dO5aaO2hubk6nTp3Izc3l1KlTlfI+hPgvZ2dnQkJCZD6hEOK+KYpCYGgCby8/wowvjnLtZjrjB/rx3ex+jOzjI4FQVFi17Cl0d3fn448/ZvDgwbc97qvYlStXWLZsGf3792fQoEH8+uuvZbYLDw8HwMvLq9zXhaKNeLt3736P1QshhBBVR1EUTgfHs35PKCFRqdjWM2HCkOb06+iKiVG1/LEuaohq+dkzceLEu26bn5/P9OnTqVevHu++++5t2yYmJgL/HNn1X8XXk5OT7/r1hRBCiAdBo1E4cfkm6/eEEhGThqONKZMe96dPQGMMDco+T12IiqiWobAi/ve//xESEsLy5cuxtb39gd3FC1bK20vNxMSkRDshhBBC19QahWPnb/DL3lCu3UzHyc6cqSNa0bOdCwb61XIWmKihanQoPHPmDN9//z2DBw+mT58+d2xfPBRd3jFcxVs21oCtG4UQQtRyarWGg+di2bA3lJiETJwdLXh9VBu6tWqEvoRBUQVqbCjMzs7m7bffxsHB4a63kCleUZybm1vm/eKzYuVUBiGEELpSUKhh/5loNu4N42ZyFk2c6jF9bDs6+zdEX0/OFhdVp8aGwp9//pnr16/j4+PDe++9V+Je8YKSr776ig0bNvDkk0/Srl07HB0dAcrd3uZOcw6FEEKIqnTychxfbb5AYmoOns5WzBofQIBfA/QkDIoHoMaGwuJ5fyEhIYSEhJTZ5tixYwB07tyZdu3aaVcdF4fG/4qIiADAx8ensssVQgghyqXRKPy8K4R1u0Nwa1iPSY+3pK2vY7nTnYSoCjU2FE6ZMoUpU6aUeW/cuHEcP3681NnH7du3x8TEhOPHj5OdnV1ig+qsrCyOHz+OmZkZbdu2rfL6hRBCCIDMnAI+W3uGU0Hx9GrnwqQnWmJsKKuJxYNXp2aqmpmZMXToUNLS0pg3bx6FhYUAFBYW8t5775Gens7IkSNLbWwthBBCVIXrcem8seQgZ68k8OJjLXj1ydYSCIXO1Niewnv12muvceLECbZs2cKZM2fw8/MjKCiI6Oho/Pz8yu19FEIIISrTsQs3WLLuLMaGBnzw0kM0c7fTdUmijqtzodDa2pp169bx+eefs2fPHvbv34+TkxPPP/88L774Iubm5rouUQBqtZrDhw/z22+/ERwcTHx8PBqNBgcHB9q0acPQoUPp1KmTrssUQogKU2sU1u68wi97QvFubM2MZwKwt5ZdL4TuqRTZlO+excTE0Lt3b/bu3Yuzs/Md2wcHB9O0adMHUFnNFhERwauvvkpoaCgqlQofHx/t329ERARXr14FoH///ixcuFC76bgQ/yZfb6I6yszOZ9GaM5y5kkDfgMa8OMwfIxkuFg/InXJLnespFNXbjRs3GDNmDCkpKfTq1YuZM2fi4uJSos2FCxeYOXMmO3fuxM7Ojrlz5+qoWiGEuHtRN9P54IeTJN7KZtLj/jzcqYmsLhbVSp1aaCKqv7lz55KSksIjjzzCF198USoQAvj7+/P9999jaWnJ+vXriY+P10GlQghx946cj2Xa0kPk5hfywUsPMaCzmwRCUe1IKBTVxrVr1zh06BDm5ubMnTv3tt8wHR0dmTRpEs8++yxqtbrEvW3btjFq1CjatGlDq1ateOKJJ9iwYUOp4ws3bdqEj48PP//8MydOnGDs2LG0bt2aDh06MG3aNFJSUgD45ZdfGDhwIP7+/vTv35+vvvpKu3JdCCFuR61RWPn7ZT7+6TRNnOqx+LXu+LnJghJRPcnwsag2fv/9dwB69OiBtbX1Hds/++yzpa7NmjWLjRs3YmZmhr+/P6amppw6dYrZs2dz4sQJPvnkk1Jhc+/evbz33nu4u7vTuXNnzp07x7Zt24iKiqJdu3asXLmSNm3a0KlTJ44ePcrixYtJT09n+vTplfK+hRC1U0Z2Pp+sOs250EQe7tSEiUObY2gg8wdF9SWhUFQbFy9eBCix4XhFbNiwgY0bN9K0aVO+/PJLnJycAEhJSeHFF19k27ZttG/fnpEjR5Z43OHDh5k0aRKvvPIKAAkJCfTv358LFy4QHBzMqlWraNeuHQBHjx7l2WefZePGjbz55psy/COEKNPVG2l88MNJktNymTy8Jf07NtF1SULckYTCaiTjwgEyzu/TdRkVYtmyF5b+PSrlueLi4gCoX79+mfenTZtW5vUOHTowfPhwvvvuOwA++ugjbSAEsLW15YMPPmDgwIF8//33pUKhg4MDL7/8svZjR0dH2rVrx6FDhxg0aJA2EAI89NBDWFhYkJaWRmpqKra2tvf2ZoUQtdahczH8b30gFqaGfPjyQ/i6yvcJUTNIKBTVxn/nBv7Xtm3byrxubGxM9+7duXr1KtbW1vj6+pZq4+XlRf369bl27RqJiYk4ODho7zVv3hwDg5JfCsVhr6znqlevHpmZmeTn59/xPQkh6g61WsOP24PZfCCcpk1smfFMe2zqyZZZouaQUFiNWPr3qLRet5qofv36hIWFkZiYWOb9kJCQEh9v2rSJGTNmAP/0Mt66dQsfH5/bvs7NmzdLhEIrK6tSbYqHhcua2yhDxkKI/0rLzOOT1ac5H5bEI52b8PyQFhgayFpOUbNIKBTVhq+vL0eOHCEwMJDhw4dX6LHFvYx2dnZ07tz5tm3/e2rNf3sJhRCiIiJibrFg5UlSM/J4ZWQr+gS46rokIe6J/DQU1cagQYNYsWIFe/bsYcaMGVhYWNz1Y4t7/szNzVm0aFFVlSiEECXsPxPN578EUs/ciI9e7oJ3YxtdlyTEPZO+bVFt+Pr60rNnT27dusXcuXNL7Sv4X0FBQdr/d3Z2xsnJiZiYGCIiIkq1TU5O5uGHH2bcuHFkZWVVeu1CiLqlUK3h260X+WztWbwa27D4tR4SCEWNJ6FQVCsLFizAycmJ33//nfHjx5eaRwhFW9c8++yzrFq1CigaMgZ45pln0Gg0vPnmm9y4cUPbPicnhxkzZnD16lXMzc1LDR8LIURF3MrI452vj/PboUgGdXXn/Rc7Y21prOuyhLhvMnwsqhVbW1s2btzIW2+9xZEjRxg8eDBubm40aVJ0RmhERARRUVFAURh89dVXGTFiBFAUCs+dO8fOnTt55JFHaNGiBRYWFgQGBpKSkoKrqyvz5s3T5dsTQtRwYdGpLFh5ivTMPF57qjW92jXWdUlCVBoJhaLasbe3Z8WKFZw+fZqtW7dy/vx5zpw5Q15eHnZ2dvTr148ePXowcOBAjI3/+e1cT0+PJUuWsHnzZjZs2MDly5dRFAVnZ2dGjhzJ+PHjy1xpLIQQd2Pvqess33gea0tjPp7cFU8Xa12XJESlUil3mrglyhUTE0Pv3r3Zu3cvzs7Od2wfHBxM06ZNH0BlQgj5ehOVpVCt4butl/j96FX8Pe2ZPrYdVhYyXCxqnjvlFukpFEIIIcqRmpHLxz+d5nJkMkO7ezDuUT/09WU6vqidJBQKIYQQZQiJSuHDH0+RkV3AG6Pb0qPNnUeEhKjJJBQKIYQQ/7HrRBRf/noBWysTPpnSFfdGMh9Z1H4SCoUQQoi/FRRq+HbLRf48fo1WXg68ObYd9cyNdF2WEA+EhEIhhBACSEnP5aMfTxF8LYVhPTx5+pGmMn9Q1CkSCoUQQtR5V66l8OGPJ8nKLWT6mHZ0bd1I1yUJ8cBJKBRCCFGn7Th+ja83X8De2pR3J3TCraHMHxR1k4RCIYQQdVJBoZqvN19k519RtPFxZNqYtliayfxBUXdJKBRCCFHnJKfl8OHKU4RcT2V4by9GP9wUfT2VrssSQqckFAohhKhTLkcm89FPp8jNK+Ttp9vzUMuGui5JiGpBQqEQQog6QVEUth+7xrdbLuJoa8b7L3bGtUE9XZclRLUhoVAIIUStl1+g5stfL7Dn1HXaNa3PG6PbYmFqqOuyhKhWJBQKIYSo1RJTc/jwx5OERd9iZF9vRvXzRU/mDwpRioRCIYQQtdaliCQ+/uk0eQWFzBzXnk4tZP6gEOWRrdpFtaRWqzlw4ACvv/46AwYMoE2bNrRq1Yq+ffvy1ltvcfz48VKP2bRpEz4+PrRu3ZqYmJjbPr+fnx8+Pj4lrr399tv4+Pjw2GOPUVhYWO5jT58+jY+PD2PHji1xfezYsfj4+NzVf2+//XYF/jbu3YkTJ/Dx8WHcuHH3/BwxMTH4+PjQt2/fyitMiCqmKAq/HY5g9lfHMDc15NNXuksgFOIOpKdQVDsRERG8+uqrhIaGolKp8PHxoVOnTtp7W7ZsYcuWLfTv35+FCxdiYmJS4vHZ2dnMmTOHH3744Z5ePygoiG+++YZJkybd0+Nbt26Ns7PzHdsIIapGXoGa5RsC2X8mhg7NGvDaU20wl/mDQtyRhEJRrdy4cYMxY8aQkpJCr169mDlzJi4uLiXaXLhwgZkzZ7Jz507s7OyYO3duqec5duwYGzZsYPjw4fdUxxdffEHfvn3x8vKq8GNHjBjBsGHD7ul1q6P69euzfft2jIxkU19R/SWkZLPgx5NExKQxqr8vI/t4y/xBIe6SDB+LamXu3LmkpKTwyCOP8MUXX5QKhAD+/v58//33WFpasn79euLj40vcb9CgAQAfffQRcXFxFa6hQYMGFBQUMHPmTNRq9b29kVrE0NAQDw+PMv8thKhOLoQn8tqSg9xMymLOsx14qp+PBEIhKkBCoag2rl27xqFDhzA3N2fu3LmoVOV/M3d0dGTSpEk8++yzpYJbly5d6NOnD5mZmbzzzjsVruOFF16gYcOGXLhw4Z6HoO9WbGwsbdq0wcfHh507d5a4l5qaSpcuXfDx8WHXrl3AP/MmV65cyZEjR3jiiSdo2bIl3bt355133ikVkMtTWFjIunXrGDt2LB06dKBZs2Z06NCB5557jsOHD5doW9acwuJrU6dO5ebNm7z55pt06tQJf39/hg4dyoYNG8p83bS0ND755BP69etHixYt6NixI1OnTuXKlSul2vbq1YsOHToQHBzMkCFDaN68Ob179y6zrajbFEVhy8EI5nx9nHrmRnz6SjcCmjXQdVlC1Dg1IhQW/yA8ffp0mfcPHjzIc889R0BAAM2bN6dnz56888475fYSpaen88knn9C/f3/8/f3p1asXH330EZmZmVX5NsQd/P777wD06NEDa2vrO7Z/9tlnmTZtGg0blp48/u6772JlZcXBgwfZsmVLheowNzfnvffeA2Dp0qVcvXq1Qo+viEaNGjF9+nQAPvjggxKfg++99x6JiYkMGzaMfv36lXjcsWPHmDhxIikpKXTv3h1jY2PWr1/PiBEjiI6Ovu1rKorCyy+/zNy5cwkLC9OGSgsLC44cOcKECRPYs2fPXdUfFxfH8OHDOXToEP7+/jRv3pwrV64we/ZsVq9eXaLtjRs3ePzxx1mxYgWFhYV069aNJk2asGvXLoYPH87+/ftLPX9+fj4TJ04kNzeXbt26YWBggIeHx13VJuqG3PxCPl1zlu9+u0SAX30+faUbzo6Wui5LiBqp2ofCc+fOMX/+/HLvf/PNN0ycOJFjx47h5uZGt27dAFi/fj2PPfYYERERJdpnZmYyZswYVqxYgUqlokePHqhUKn744QdGjhxJRkZGlb4fUb6LFy8C0KFDh/t+LgcHB2bMmAHAggULSExMrNDju3btyrBhw8jLy2PmzJloNJr7rqk8Tz75JA899BDx8fEsWbIEgB07drB9+3YaNWrErFmzSj3m4MGDDBgwgB07drB06VL+/PNPhg8fTlxcHO+///5tX2/Hjh0cOHCA1q1bc+DAAb755hu++OILdu/ezTPPPIOiKKxZs+auaj9//jy+vr7s3r2br7/+mrVr12q/Xn/88ccSbadNm0Z0dDQTJkxg9+7dLF++nHXr1vHdd9+hUql48803SU5OLvGY7OxsnJyc+P333/niiy/4888/MTSUBQOiSFxyFm8tO8KhwBjGDPBlxjMBmJnI54cQ96paLzTZtWsXb7/9NtnZ2WXeDw8PZ8mSJZiZmfH9999rV3QWFBSwYMEC1q5dy8yZM1m/fr32MUuWLCEkJIQRI0Ywb9489PT0KCwsZObMmWzdupUlS5YwZ86cB/L+/uvg1b/Yf/WYTl77XvV060x3t46V8lzFPbv169cv8/60adPKvN6hQ4cyF5Q89thj/Pnnnxw8eJB3332X5cuXV6ieGTNmcOTIEc6ePcuqVat45pln7vpxxYG0PKdOnaJevX+O13r//fcZOHAga9eupWfPntrPzYULF2JhYVHq8XZ2drz//vvaxR/6+vq88847HDhwgAMHDhAXF6edW/lfGo2GXr168dxzz5VYua2np8fw4cP58ccfuXHjxl29V4A5c+aUeC/Dhg3jgw8+4Pr166SmpmJjY0NgYCBnzpyhWbNmvPHGGyWmBjz00EOMHj2a77//no0bN/LCCy+UeP6nnnpKGwT19Kr977HiATkXksAnq0+j0Si881xH2jUt+/uGEOLuVctQGBcXx2effcbWrVsxNTXF3t6epKSkUu22bt2KWq1m/PjxJbb4MDQ0ZObMmezYsYPAwEBiY2Np1KgR6enpbNiwAQsLC9566y3tDxgDAwPmzp3LgQMH2LhxI2+88QZmZmYP7P2KInda1LFt27YyrxsbG5e7yvi9997j0UcfZc+ePWzfvp1HHnnkruupV68e7777LpMmTWLx4sX06tXrrhZb3M2WNP/t7WrYsCFvv/02c+bMYcKECajVal544QXatWtX5uN79uyJqalpiWtGRkZ06dKFzZs3c/LkSQYPHlzmYx999FEeffTREteys7MJDw/n0KFDQNEvVnfDysoKV1fXEtf09fWxtbUlNjaWnJwcbGxsOHHiBAABAQFlzhXt2rUr33//PSdPniwVCn19fe+qFlE3KIrC5gPh/PhHEM71LZk1PoCG9qV/cRJCVFy1DIVLlixh69atNG/enAULFvD++++XGQoNDQ3x8fGhffv2Zd5zdnYmJSWFhIQEGjVqxKlTp8jNzaVPnz6lel/Mzc3p1KkTO3bs4NSpU3Tv3r3K3l95urt1rLRet5qofv36hIWFlTvUGxISUuLjTZs23bFHrkGDBkyfPp133nmH+fPn07FjR2xtbe+6pt69ezNw4EB+//13Zs2aVWpItCz3uiXNiBEj2Lp1K6dPn8bJyYkpU6aU2/a/QaxYce9gQkLCbV8rPT2ddevWcfjwYSIjI7VfX7db3FOWf/cQ/pu+vj6Adtj95s2bAPzwww+3XbxT1jxgKyurCtUkaq/cvEL+t/4cR87f4CH/hrzyZGtMjavljzEhaqRq+dXk7u7Oxx9/zODBg287XDR16lSmTp1a5r3ing/45wdl8cfl7T3n7u4OFIUPXYTCus7X15cjR44QGBh4z/sLlmXkyJH8+eefHD9+nPnz57N48eIKPX727NkcP36cEydOsG7dunvau/BuxMfHExoaChSFqOPHj2vnyP5XeV8XiqIA/4SysoSGhvLMM8+QkpKCvb09LVq0wMPDAz8/P1xdXXn88cfvuua7DZHF4bBVq1a37W0tK7DLkLEAuJmUxYKVJ4mKS+eZR/14vKdnhX+JEULcXrUMhRMnTrzv5/j222/Jzs6mRYsWODk5AWh7oBwcHMp8TPH1/052Fw/GoEGDWLFiBXv27GHGjBllzqW7V/Pnz2fw4MFs37691NDpndjY2DBnzhxeffVVPvnkE+bNm1dpdf3bnDlzSE9P5+GHH2bnzp3Mnj2bP/74A0vL0ispy9t6pnguYHnzCaHo7yIlJYWXX36ZKVOmlPjB+t/e2MpS/LXVvXv3ez4pRtRdZ68UzR8EePf5TrTxddRxRULUTrXyV/CDBw/y9ddfo6enx5tvvqm9Xrxg5b9zsYoVT7ovb2GLqFq+vr707NmTW7duMXfuXG2vV3mCgoLu+rldXFx4/fXXgaLtau703P81YMAA+vXrR1ZWFgsXLqzQY+/Gr7/+ysGDB/H29mbRokUMHz6c+Ph4FixYUGb7I0eOlHoPeXl5HD16FH19fTp2LH8awoULFwB48cUXS/W0HD16FKDSV1sXz408dOhQmX/369atY+DAgRVeDCRqN0VR2LA3lHdXHMfe2pTPXu0ugVCIKlTrQuGBAweYMmUKarWa1157rcT2JsXDUOUNORT/sKpoYBCVZ8GCBdotSMaPH19mz9XFixd59tlnWbVqFVC0EvdujBkzhrZt25KYmHhPoWfu3LlYW1vfcb5eRcXHx/Phhx+ip6fH+++/j6GhIdOmTcPe3p5NmzZx4MCBUo+JjIxkyZIl2s/VgoIC3n33XZKTkxkyZAg2Njblvl5xL+LevXtLXD9w4ADLli0DigJmZerYsSO+vr6cO3eOxYsXU1hYqL0XFBTE4sWLCQsLw8fHp1JfV9RcOXmFfPzTaX7aHkyXlo34ZEpXnOzNdV2WELVatRw+vlcbN25k7ty5FBYW8vLLL5cahi5eUZybm1vm44t/EJbXkyiqnq2tLRs3buStt97iyJEjDB48GDc3N5o0aYJKpSIiIoKoqCigKAy++uqrjBgx4q6eW6VSsWDBAoYMGVLu58Dt2NvbM2PGDN56663btvvll184duzOWwstWrQIKJqzmJGRwZgxY2jZsiVQtLhixowZvPHGG8yZM4c//vijxKKORo0a8e2337J37148PDy4ePEisbGx+Pr6ajfDLs+4ceN49913ee2111i9ejV2dnZEREQQHh6Ok5MTKpWK9PR08vPzK+28Y5VKxWeffcYzzzzD119/zdatW/Hz8yMzM5PTp0+j0WgYO3Ysffr0qZTXEzXbjcRMPlh5kpj4DMYPbMZjPTxk/qAQD0CtCYVLlizhyy+/RKVSMWPGDMaNG1eqjaNj0bBDWSuZ4c5zDsWDYW9vz4oVKzh9+jRbt27l/PnznDlzhry8POzs7OjXrx89evRg4MCBGBsbV+i5mzRpwtSpU+95CHjo0KH8+eefZfbeFTt37hznzp2743MtWrSIjRs3cujQIRo0aMBrr71W4v7AgQPZvHkzR44c4f333y9Rc6dOnejfvz+ffvop+/fvp379+rz00ks8//zzd5yL+dRTT2FmZsaPP/5IcHAwBgYGODk58fzzzzNhwgRmzJjBvn37OHToUKWGNA8PD7Zs2cK3337L/v37OXLkCJaWlrRr144xY8aUOrVF1E2nguL4dM0Z9PRUzJvYiVbeMlwsxAOj1ABjxoxRvL29lVOnTpW6p9FolJkzZyre3t5K8+bNlT/++KPc5zlw4IDi7e2tTJ06tcz7U6ZMUby9vZUDBw7cVV3R0dGKt7e3Eh0dfVftg4KC7qqdEOX59ddfFW9vb2XmzJm6LqXak6+3mkWt1ijrdl1RBr2xRZm6aL8Sl5yl65KEqHXulFtqfE/hRx99xMaNG7GwsODLL78kICCg3Lbt27fHxMSE48ePk52dXWKD6qysLI4fP46ZmRlt27Z9EKULIYQAsnMLWPzzWf66FEePNs68PLwlJkY1/seTEDVOjV5ocujQIVauXImBgQFff/31bQMhFM0pHDp0KGlpacybN0872b2wsJD33nuP9PR0Ro4cWalboQghhChfTEIGb/zvECeD4nl+SHNeH9VGAqEQOlKjv/I+//xzoGjBwbp161i3bl2Z7V566SU8PDwAeO211zhx4gRbtmzhzJkz+Pn5ERQURHR0NH5+frc9RUIIIUTlOXHpJp/9fBYDfT3mv9AJf0+Zzy2ELtXYUJiTk8PFixeBoi09yjsXF2D48OHaUGhtbc26dev4/PPP2bNnD/v379dOsn/xxRcxN5ctD0T1NWzYsHs6Qk+I6kSjUVi/O4S1u0LwcLZi5rgAHG3kvHkhdK1GhMLi/ej+zdTUlODg4Ht6Pmtra2bPns3s2bPvtzQhhBAVkJVTwGdrz3IyKI5e7VyY9ERLjA3LP5ZRCPHg1IhQKIQQoua7HpfOgpUniUvOZuLQFgzs4ib7DwpRjUgoFEIIUeWOX7zB4p/PYmxowPsvdqa5h72uSxJC/IeEwgdMURT5zViIKqbIUZXVhlqj8PPOK6zfE4qXizUzxwVgby2nRglRHUkofIAMDAzIz8+v8CkcQoiKyc/Px8BAvr3pWmZOAZ+uOcPp4Hj6tG/MS4/7YyTzB4WotuS75gNkZWVFcnKy9nxZIUTlUxSF5ORkrKysdF1KnRZ1M50PVp4kISWblx73Z0CnJvJ9T4hqTkLhA2Rra0t0dDQxMTFYW1tjZmaGnp6efKMU4j4pioJGoyE7O5tbt25RWFioPetcPHhHz99gybqzmBgb8MFLD9HM3U7XJQkh7oKEwgfIwMAAV1dXUlNTSU1N5caNG2g0Gl2XJUStoKenh6mpKebm5tjY2KCnV6MPbKqR1BqF1X8Gs3FfGD6uNsx4pj12VjJ/UIiaQkLhA6anp4ednR12dvKbsxCi9sjIzueTVac5F5pI/46uvPBYCwwNZP6gEDWJhEIhhBD35eqNND744STJaTm8/ERLHu7URNclCSHugYRCIYQQ9+zQuRiW/hKIuYkBH07qgm8TW12XJIS4RxIKhRBCVJhareHH7cFsPhBO0ya2vP1Me2zrmei6LCHEfZBQKIQQokLSs4rmDwaGJTKgcxMmDGmBoYEs7BGipquUUJiVlYW5uXllPJUQQohqLCLmFgt+PEVKWi5TRrSiXwdXXZckhKgk9/SrXVxcHB999BGPPPIIzZo1o3379gDEx8czZswY9u3bV6lFCiGE0L0DZ6KZvuwwarWGjyd3kUAoRC1T4Z7Cw4cP8/rrr5OZmak9X7R48+WYmBhOnz7NmTNnePnll5k8eXLlViuEEOKBU6s1fP/7ZX47FEkzdzveerodNpYyf1CI2qZCPYXXr19n6tSpZGRk8PDDD/P555/j5+envd+kSRMee+wxFEVh+fLlHDhwoLLrFUII8QClZeYx5+vj/HYokoFd3Hj/xc4SCIWopSoUCr/++mtycnJ49dVXWbx4MX369MHE5J9vDnZ2dnz44YdMmzYNRVFYu3ZtpRcshBDiwQiPvsWriw9yJSqFV59szQuP+WOgLwtKhKitKvTVffToUaysrJgwYcJt240fPx5ra2suXLhwX8UJIYTQjX2nrzP988MALJzcld7tG+u4IiFEVavQnMLk5GR8fHzQ17/90UX6+vo4Oztz5cqV+ypOCCHEg1Wo1vDdb5f4/chVWnjY89bT7bCyMNZ1WUKIB6BCobBevXrcuHHjrtrGx8djbW19LzUJIYTQgdSMXD7+6TSXI5MZ0s2D8QP90JfhYiHqjAp9tbdq1YrU1FR27Nhx23bbt28nMTGRli1b3ldxQgghHozQ66m8tvggYddTeWNUG54f0lwCoRB1TIW+4seNG4eiKMyZM4ctW7aQl5dX4n5hYSEbN25k1qxZqFQqRo8eXanFCiGEqHy7T0Tx1udH0NdTsXBKV3q0ddF1SUIIHajQ8HH79u2ZOnUqS5cuZcaMGdrwBzB48GCio6PJzc1FURTGjx9P586dq6RoIYQQ96+gUMO3Wy/y57FrtPSy580xMn9QiLqswptXT5o0CU9PT/73v/8RERGhvR4aGgpAo0aNmDRpEo8//njlVSmEEKJSpabn8uGPpwi+lsKwHp48/UhTGS4Woo67p7OP+/XrR79+/YiOjiY8PJzMzExMTU1p0qQJnp6elV2jEEKISnQlKoUPV54iM6eAN8e0pVtrZ12XJISoBu4pFBZzcXHBxUXmngghRE2x869rfLXpAnZWpiya2hW3hla6LkkIUU3ccyiMi4sjKytLe/5xeaTnUAghdK+gUM3Xmy+y868oWns78ObYdliaGem6LCFENVLhUPjVV1+xcuVK0tLS7thWpVIRFBR0T4UJIYSoHMlpOXz44ylColJ5opcXYwY0RV9PpeuyhBDVTIVC4cqVK1myZMldt79TL6IQQoiqFXQ1mY9+PEVOXiFvPd2OLi0b6bokIUQ1VaFQuG7dOlQqFWPGjOH555/Hzs4OA4P7mpYohBCiCiiKwp/Hr/HN5os42pgx/4XOuDrV03VZQohqrEKJLjY2lgYNGjBr1qyqqkcIIcR9yi9Q89WmC+w+eZ22vo5MG90WC5k/KIS4gwqFQmtraywsLKqqFiGEEPcp6VYOC1aeJCz6FiP7ePNUf1+ZPyiEuCsV2qm0Z8+eXL16ldjY2KqqRwghxD26FJHEa4sPEpOQwcxx7WVBiRCiQioUCl999VXs7OyYOnUq165dq6KShBBCVISiKGw7HMnsr45hbmrAoqnd6NSioa7LEkLUMBUaPra1teXTTz/l6aefZsCAATg5OWFjY6M9//i/VCoVGzZsuO8iN23axIwZM1izZg3t2rUrdf/q1assW7aMM2fOcOvWLRo3bszIkSMZNWoUenqlc296ejpff/01e/bs4ebNm9jb29OvXz8mT54sw+NCiBolr0DNFxvPs+90NO396vPGqLaYmxrquiwhRA1UoVB46dIlJkyYgKIoKIrCjRs3uHHjRrntywuLFXHu3Dnmz59f7v0rV64wevRoMjMzadOmDS1atODEiRPMnz+fwMBAFi1aVKJ9ZmYmY8aMISQkBDc3N3r06MHly5f54YcfOHz4MOvWrcPS0vK+6xZCiKqWkJrNgpUniYhJ46l+PjzZ1wc9GS4WQtyjCoXCxYsXk5OTQ4MGDRgyZAiNGjXC0LDqfiPdtWsXb7/9NtnZ2WXeVxSF6dOnk5mZycKFCxkyZAgAKSkpjBs3jm3bttG3b1/69++vfcySJUsICQlhxIgRzJs3Dz09PQoLC5k5cyZbt25lyZIlzJkzp8rekxBCVIYL4Yl8/NNpCtUaZo8PoENzJ12XJISo4SoUCi9evIipqSkbNmzAwcGhqmoiLi6Ozz77jK1bt2Jqaoq9vT1JSUml2h09epSQkBACAgK0gRCKhrnnzp3LqFGjWLVqlTYUpqens2HDBiwsLHjrrbe0Q8sGBgbMnTuXAwcOsHHjRt544w3MzMyq7P0JIcS9UhSF3w5H8v22yzS0N2fW+ACcHWV0Qwhx/yq00EStVuPm5lalgRCKevO2bt1K8+bNWb9+Pe7u7mW2O3z4MAB9+vQpda9t27bY2dlx5swZMjMzATh16hS5ubl07Nix1NxBc3NzOnXqRG5uLqdOnarkdySEEPcvN7+Qz9aeZcXWSwT41efTV7pJIBRCVJoKhcJmzZoRGxtLQUFBVdUDgLu7Ox9//DEbNmzAx8en3Hbh4eEAeHt7l3nfzc0NjUZDREREifZeXl7lvi5ASEjIPdcuhBBVIT4lm7eWHeHguRjGPOzLjGcCMDORBSVCiMpToVD4wgsvkJ6ezieffFJV9QAwceJEhg4dWubK4X9LSEgAKLfnsvh68dBzYmLiXbVPTk6ueNFCCFFFAkMTeG3xQeJTspjzbAdGyoISIUQVqNCcQjs7O0aOHMmqVas4fPgwXbp0oX79+piampb7mNGjR993keXJyckBwMTEpMz7xdeLF6oU/1levf9tL4QQuqQoCpsPRPDjH5dp5GjJ7PEBNHSQbbOEEFWjQqFw6NChqFQqFEXh6tWrd7WBdVWGwuKexPK2vlEUpcSfFW0vhBC6kptXyNJfAjkcGEtnfydeGdlahouFEFWqQqGwffv2VVXHPSleIZybm1vm/by8vBLt7rb97Xo+hRCiqkXdTGfRmjNExaXz9CNNeaKXV6Xs+yqEELdToVC4atWqqqrjnjg6OhIcHExSUhIeHh6l7v93DqGjoyNAmdvblNVeCCEepNy8QtbtDmHLwQjMTAyZ+3xH2vrW13VZQog6okILTaqb4lXExauK/01RFCIjI9HX19cGxtu1B7SrlG+34lkIIarCqaA4Xv5kH7/uD6dnWxe+fKuXBEIhxANVbk9h8SKOfw+lFl+riKociu3atSsrVqxg7969peYunj17lpSUFAICArR7ErZv3x4TExOOHz9OdnZ2iQ2qs7KyOH78OGZmZrRt27bKahZCiH9LupXDN1sucvziTVzqW/DhpIdo7mGv67KEEHVQuaGwdevW6Onp8ccff+Dm5gZAmzZtKvTkKpWKoKCg+6vwNgICAvDy8uLo0aP88ssvjBgxAig65m7evHkAjB8/XtvezMyMoUOHsm7dOubNm8cHH3yAgYEBhYWFvPfee6SnpzN+/PhSG1sLIURlU2sU/jgSyeodwajVCmMHNOWxHp4YGtToARwhRA122zmFGo2mxMcVXZVb1at49fT0WLBgAc888wxz5sxh48aNODo6cvLkSdLS0hgxYgS9evUq8ZjXXnuNEydOsGXLFs6cOYOfnx9BQUFER0fj5+fHlClTqrRmIYQIi05l+cbzRMSk0cbHkReH+eNkb67rsoQQdVy5oXDv3r0A1K9fv9S16sTf358NGzawdOlSTpw4QVhYGK6urrz++usMHz68VHtra2vWrVvH559/zp49e9i/fz9OTk48//zzvPjii5ibyzdmIUTVyMopYPWfwfxx7CrWFsZMH9uOLi0byspiIUS1oFJkU757FhMTQ+/evdm7dy/Ozs66LkcIUU0pisLRCzf4dstFUjPyeKSzG2MHNMXcVPYdFEI8OHfKLRXakubpp5/Gx8eHWbNm3bHt1KlTuXLlCrt27arISwghRK0Sl5zFV5sucOZKAu4NrZg1vgPejW10XZYQQpRSoVB48uRJ1Gr1XbUNCQkhLi7unooSQoiarqBQw5aD4azbFYK+vornhzRn4ENu6OvLQhIhRPVUbiiMjIzkf//7X5nXX3nllXKfUFEUbt68SVRUFE5OTpVTpRBC1CCXI5P54tfzXI/LoFMLJyYObYG9tZyUJISo3soNhe7u7qSlpfHXX39pr6lUKlJTU9m5c+ddPflTTz11/xUKIUQNkZ6Vz8rfL7P75HUcbEyZ81wHAvwa6LosIYS4K7cdPp43bx7btm3Tfvz555/TsGFDhg0bVu5jVCoV5ubm+Pj40KlTp8qrVAghqilFUdh3Oprvt10mM6eAYT08eaqfDybGFZqhI4QQOnXb71iurq5MnjxZ+/Hnn3+Ok5NTiWtCCFGXRcdn8MWv57kUkYyvqw2TnmiJW0MrXZclhBAVVqFfY69cuVJVdQghRI2SV6Bmw55Qft0fhrGRAS8/0ZJ+HVzR05M9B4UQNZOMbQghRAWdC0ngy18vcDM5ix5tnXl2UDNsLE10XZYQQtwXCYVCCHGXUtNzWfHbJQ6di6WhvTnvv9CZlt4Oui5LCCEqhYRCIYS4A41GYcdf1/jpjyDyCjQ81c+HJ3p5YWSor+vShBCi0kgoFEKI24iMTeOLjecJuZ6Kv6c9k55oSSMHC12XJYQQlU5CoRBClCEnr5C1O6/w2+FILM0MeX1UG3q0cUalkoUkQojaSUKhEEL8x/GLN/lm8wWS0nLp39GVZx71w9LMSNdlCSFElZJQKIQQf0tIzeabzRc5cTkO1waWTB/bnqZutrouSwghHogKhcItW7bcdVt9fX1MTEywt7fH29sbc3PzitYmhBAPhFqt4bfDkazdeQWNAuMe9WNIdw8M9PV0XZoQQjwwFQqFb7/99j3Np9HX12fQoEHMnDkTS0vLCj9eCCGqypWoFL7YeJ6rN9Jp71efFx7zp76tma7LEkKIB65CoXDo0KFERUVx7tw5ABo2bIivry/m5uZkZWURFhZGdHQ0APb29lhYWJCRkUFycjJbtmwhIiKCNWvWYGhoWPnvRAghKiAzp4Cf/ghix1/XsK1nwoxn2tOphZMsJBFC1FkVCoWvvvoqw4YNw9bWlgULFtCjR49SbU6cOMFbb72FSqVi9erV2NvbExQUxJtvvsnFixdZv349Y8aMqaz6hRCiQhRF4dC5WFb8don0zDwGdXFn9MO+mJnIL6tCiLqtQhNmlixZQmpqKsuWLSszEAJ06NCB5cuXc/PmTZYuXQqAn58fy5YtA+D333+/v4qFEOIe3UjK5J1vjrNozRnsrU359NXuTBjaQgKhEEJQwZ7CQ4cO0aRJE9q2bXvbds2aNcPT05N9+/bx3nvvAeDu7k7jxo2Jioq692qFEOIeFBSq+XV/OL/sCcVAX48XHmvBgM5u6OvJULEQQhSrUCjMycnB0dHxrtrq6+uTkZFR4pqlpSUJCQkVeUkhhLgvF8OTWL7xPLGJmXRp2ZDnhzTHzspU12UJIUS1U6FQ6OLiQlhYGJGRkbi7u5fb7urVq4SFhdGkSRPtNY1GQ2xsLA0aNLjnYoUQ4m6lZebx/bbL7DsdTX1bM96d0JG2vvV1XZYQQlRbFZpTOHToUNRqNS+99BKhoaFltgkPD+fll19GURQeeeQR7fUff/yR1NRUWrZseX8VCyHEbWg0CrtORPHSx3s5eDaG4b29+PzNnhIIhRDiDirUUzh69Gj27NnD2bNnGTp0KP7+/nh7e2NmZkZWVhahoaFcvHgRjUZD8+bNmTBhAgBTpkxhz5496OnpMX78+Cp5I0IIERWXzhcbzxN0NYVm7na89Lg/rg3q6bosIYSoESoUCo2Njfnmm2/47LPPWL9+PYGBgQQGBqJSqVAUpegJDQwYPnw406dPx9jYGIDLly9Tr149ZsyYgY+PT+W/CyFEnZabX8j63aFsPhCOmYkBU0e0onf7xujJQhIhhLhrFT772MLCgnfeeYfJkydz6NAhIiMjuXXrFqampnh6etK9e/dSi1G++eYbXF1dZdNqIUSlOx0cz5ebLpCQkk3v9i6MH9gMKwtjXZclhBA1ToVDYTFbW1uGDh16V209PT3v9WWEEKJMyWk5fLvlEkcv3MDZ0YIFkx6ihYe9rssSQoga655DoRBC6IJao7D96FVW/RmMWq1hzABfhvXwxNBAX9elCSFEjVbhUHjhwgW++OILzp07R1ZWFmq1uty2KpWKoKCg+ypQCCGKhUffYvnGQMJj0mjt7cBLj7fEyd5c12UJIUStUKFQeOnSJcaOHUt+fr52Ycnt3E0bIYS4k+zcAlbvuMIfRyKpZ2HMm2Pa0rVVI1QqWUgihBCVpUKh8MsvvyQvLw9PT08mTpyIm5sbJiYmVVWbEKKOUxSFYxdu8s2Wi6Rm5DKgUxPGPuKHhaksWhNCiMpWoVB4+vRpjI2NWblyJfb2MqFbCFF14lOy+WrTBU4Hx+Pe0IqZ49rj42qr67KEEKLWqlAozM3NxcPDQwKhEKLKFKo1bDkYwc+7QtBTwXODmzOoixv6+hU6gEkIIUQFVSgUNm7cmISEhKqqRQhRxwVdTWb5xvNcj8ugY/MGTBzqj4ONqa7LEkKIOqFCv3oPHjyYpKQkduzYUVX13LOtW7cyYsQIWrVqhb+/P0OGDOHHH38sc3X01atXef311+nevTstW7Zk0KBBrF69Go1Go4PKhRAZ2fks+yWQtz4/QnZuIbPHBzBrfAcJhEII8QBVqKfw2Wef5cSJE8ycOZPY2Fi6detG/fr1b3tSialp1X9TX7hwId999x1GRka0b98efX19Tp8+zYIFCzh58iSff/65dpXilStXGD16NJmZmbRp04YWLVpw4sQJ5s+fT2BgIIsWLaryeoUQRRRFYf+ZaL777TKZOQU81sOTp/r5YGosW6gKIcSDVqHvvEOHDkWtVpOdnc2iRYvuGKAexD6FISEhfP/999ja2rJ27Vrc3NwAiI+P56mnnmLPnj3s2rWL/v37oygK06dPJzMzk4ULFzJkyBAAUlJSGDduHNu2baNv377079+/SmsWQkBMQgZf/nqBC+FJ+Lja8PITLXFraKXrsoQQos6q0PBxWFgYkZGRQNFv+Hf670EMxx47dgxFURg8eLA2EALUr1+fUaNGAXDq1CkAjh49SkhICAEBAdpACEVH9s2dOxeAVatWVXnNQtRl+QVqVu8IZsqiA0TEpjHpiZYsnNxVAqEQQuhYhXoK9+7dW1V13LPiYeH4+PhS91JTUwGwtrYG4PDhwwD06dOnVNu2bdtiZ2fHmTNnyMzMxMLCoooqFqLuCgxN4ItfL3AzKYvurZ15bkgzbCxlr1MhhKgOKhQKGzVqVFV13LOuXbvy0UcfsWPHDr755hueeOIJDAwM2LVrFz/99BNWVlY8/vjjAISHhwPg7e1d5nO5ubmRnJxMREQELVu2fGDvQYjaLjUjl++2XubguRic7M2Z/0InWnk76rosIYQQ/1LjZ3N7eHgwf/58PvjgAz799FM+/fRT7b3WrVvz4Ycf4uTkBKDdTsfBwaHM5yq+npSUVMVVC1E3aDQKO/+6xo9/BJFXoOHJvj4M7+2FkaG+rksTQgjxH+WGwldeeQWVSsWsWbO0YemVV16p0JOrVCqWLFlyXwXejTZt2tCpUyf++usv/P390dPT4/z581y8eJG1a9cyc+ZMVCoVOTk5AOUezVd8PTs7u8prFqK2u3ojjeUbzxMSlUoLD3teetwfl/qWui5LCCFEOcoNhTt37kSlUvHKK69oQ+HOnTsr9OQP4rD6wMBAnn32WRo1asS2bdtwdnYGiuYYTp48mZ9++gkLCwteeeUV9PT0bluXoigl/hRCVFxOXiFrd17ht8ORWJga8tpTbejZ1vmBfD8QQghx78oNhS+//DIqlQobGxvttcmTJz+QoipiwYIFZGVl8cEHH2gDIRStPv7ss894+OGHWblyJRMnTsTMzAwoOq6vLHl5eQDadkKIijlx6SZfbb5I0q0c+nVwZdxAPyzNjHRdlhBCiLtQbiicMmVKqWvVLRTm5uZy4cIFLC0t8ff3L3XfxcUFNzc3wsLCiIqKwtHRkeDgYJKSkvDw8CjVPjExESh/zqEQomyJqTl8s+UCf12Kw7WBJW9O7oKfm52uyxJCCFEBNXqhSUZGBoqioK9f/qT14nsFBQV4eXlx8OBBwsPD6dChQ4l2iqIQGRmJvr5+mYFRCFGaWq1h25FI1uy4gkaBZx71Y2h3Dwz0K7QFqhBCiGrgnkKhWq0mIiKCzMxMNBrNbefgtW/f/p6LuxM7Ozusra25desWFy5cKNVbGB8fT0REBIaGhri7u9O1a1dWrFjB3r17GT16dIm2Z8+eJSUlhYCAANmjUIi7EHo9leUbzhN5I412TevzwmMtaGBnruuyhBBC3KMKh8Iff/yR5cuXk5GRcce2VX3MnZ6eHk888QQrVqxg1qxZrFixgvr16wNFR9dNmzaNgoICnnzySczNzQkICMDLy4ujR4/yyy+/MGLECG3befPmATB+/Pgqq1eI2iAzp4Cftgex4/g1bCxNePvp9nT2d5KFJEIIUcNVKBRu376dDz/8UPuxqakpxsbGlV5URUydOpULFy5w8uRJ+vbtS/v27VGpVJw/f5709HRatWrFW2+9BRSFyAULFvDMM88wZ84cNm7ciKOjIydPniQtLY0RI0bQq1cvnb4fIaorRVE4HBjLiq2XSMvMY2AXd8Y87IuZiaGuSxNCCFEJKhQKi88FfvTRR5k+fbq2V06XjI2N+f7771m7di1bt27lzJkzaDQamjRpwoQJExg3bhxGRv+sfvT392fDhg0sXbqUEydOEBYWhqurK6+//jrDhw/X4TsRovq6mZTFl7+e51xoIp7OVrzzXEc8Xax1XZYQQohKpFIqsClf69atMTY25vDhwxgaSu9ATEwMvXv3Zu/evSW2wxGitigoVLNpfzi/7AlFX1+PsQOa8shDbujryVCxEELUNHfKLRXqKdTT06Nhw4YSCIWoAy5GJPHFxvPEJGTyUMuGTBjSHDsrU12XJYQQoopUKBT6+PgQEhJCYWEhBgY1ejcbIUQ50jLz+H7bZfadjsbR1oy5z3ekXVPdTxURQghRtSq0mdi4cePIyspi+fLlVVWPEEJHNBqF3SeieOnjvRw8G8MTvbxY/mZPCYRCCFFHVKi7LyAggKeffpqvvvqKoKAgunXrRv369W87nNy9e/f7LlIIUbWux6Xzxa8XuByZTNMmtrz8REtcnerpuiwhhBAPUIVCYadOnYCirSkOHTrEoUOHbtu+qvcpFELcn9z8Qn7ZE8rmA+GYGhswZUQr+rRvjJ4sJBFCiDqnQqHQycmpquoQQjxgZ67E8+WvF4hPyaZXOxeeHdQMKwvd7jsqhBBCdyoUCvft21dVdQghHpDktBxWbL3EkfM3aORgwYKXHqKFp72uyxJCCKFjsoRYiDpCrVH489hVVv0ZTEGhhtEP+/J4T08MDfR1XZoQQohqQEKhEHVAeMwtlm88T3j0LVp5OfDS4/40dLDQdVlCCCGqkXJDYadOnVCpVKxfvx4XFxfttYpQqVQcO3bs/ioUQtyz7NwC1uy4wu9HIqlnYcy00W3p1roRKpUsJBFCCFFSuaEwNTUVlUpFYWFhiWsVIT94hNANRVE4fvEm32y5SEp6Lg93asLTj/hhYSqnEQkhhChbuaHwp59+AqBhw4alrgkhqq/4lGy+3nyBU0HxuDWsx9vPtMfX1VbXZQkhhKjmyg2FAQEBd3VNCFE9FKo1bD0Ywc+7Q1ABzw5qxuCu7ujrV+jgIiGEEHWULDQRohYIvprC8o2BRMVl0KFZAyY+1gJHGzNdlyWEEKIGuadQePHiRSIiIsjJyUGj0ZS4p1arycvLIyEhgUOHDrFz585KKVQIUVpGdj4//hHEzr+isLc2Zdb4ADo2l03mhRBCVFyFQmF+fj6TJ0/m8OHDd2yrKIosNBGiiiiKwoGzMXz32yUysgsY2t2DUf19MTWWzn8hhBD3pkI/QdasWaM977hx48bUq1ePS5cu4ezsjL29PfHx8dy8eROVSkWrVq2YPHlylRQtRF0Wm5jJFxvPcyE8CZ/GNrw3sSXujax0XZYQQogarkKh8M8//0SlUjFz5kzGjh1Lfn4+HTp0oGnTpixbtgyAo0eP8sYbbxASEkLjxo2rpGgh6qL8AjUb94WxYW8YxoZ6vPS4P/07NkFfT3rkhRBC3L8KLUu8evUqVlZWjBkzBgAjIyN8fX05deqUts1DDz3E/PnzycnJ4fvvv6/caoWoo86HJjJl0X5+3hVCZ38nvnyrN490dpNAKIQQotJUqKcwJycHHx+fEnMFPTw8CAwMJD4+nvr16wPQp08fbG1tOX78eOVWK0Qdk5qRy/e/XebA2Ric7MyZN7ETbXwcdV2WEEKIWqhCobBevXrk5OSUuObs7AxAeHi4NhSqVCoaNmxIWFhYJZUpRN1z9MINPv8lkNz8Qkb28WZ4H2+MDfV1XZYQQohaqkLDx15eXly/fp24uDjtNTc3NxRF4eLFiyXaJiUlYWgoR2oJUVF5BWqWbzzPRz+ewsnenKVv9GTMgKYSCIUQQlSpCoXCfv36UVhYyIQJEzh27BgAbdu2xcDAgFWrVhEdHQ3Azz//TFxcnCw0EaKCom6m8/qSg+w4fo1hPTz5eHJXXOpb6rosIYQQdUCFho+HDx/Or7/+SlBQEBMmTCAwMBB7e3sGDRrE5s2bGTBgAObm5qSnp6NSqRg6dGgVlS1E7aIoCjuOX2PF1kuYmRjK3EEhhBAPXIVCoZGRET/99BOff/45J0+e1A4Pz5gxg2vXrnHu3DnS0tIA6N27N6NHj678ioWoZTKy81n2SyDHL96ktbcDr41qg42lia7LEkIIUcdU+PgDCwsL3n777RLX6tWrx88//8y5c+eIjY2lSZMmNG/evNKKFKK2uhyZzKI1Z0hNz2X8wGYM7e6BnmwzI4QQQgcqFAqfffZZHB0dmTlzJvXq1St1v3Xr1rRu3brSihOitlJrFH7ZE8q6XVeob2vOwild8W5so+uyhBBC1GEVCoXnz5/HwsKizEAohLg7Sbdy+HTtGS5FJNOjjTMvPe6PmYms1BdCCKFbFR4+trKSM1aFuFd/XbrJ0vXnKCjU8OqTrenVzqXEZvBCCCGErlRoS5rBgwcTFhbG3r17q6oeIWql/AI1X2+6wAc/nMTBxowlr/egd/vGEgiFEEJUGxXqKRw8eDDBwcFMnjyZVq1a0apVKxwdHTEyMir3MbICWdR10fEZLFx1mms30xnSzYNnHm2KoYFsRC2EEKJ6qVAofOqpp1CpVCiKwrlz5wgMDLzjYyQUirpKURR2n7zON1suYmyoz9znO9KuaX1dlyWEEEKUqUKhsH379lVVhxC1SmZOAcs3BHLk/A38Pe15fVQb7KxMdV2WEEIIUa5yQ+GNGzcwNjbGzs5Oe23VqlUPpCgharIr11L4ZM0Zkm7l8PQjTRnW0wt92XtQCCFENVduKOzVqxft2rVj9erVD7KeexYbG8vy5cs5cuQIKSkp2NjY0KNHD6ZOnYqDg0OJtlevXmXZsmWcOXOGW7du0bhxY0aOHMmoUaPQ06vQ2hshtDQahV/3h7F6xxXsrU35eHIXfF1tdV2WEEIIcVduO3ysKMqDquO+XLx4kfHjx5ORkYG3tzctWrTg0qVL/PLLL/z1119s3LhRu5XOlStXGD16NJmZmbRp04YWLVpw4sQJ5s+fT2BgIIsWLdLxuxE1UXJaDot/Psv5sCS6tGzIy8NbYWEqew8KIYSoOSq8T2F1k5+fz7Rp08jIyGD27NmMHTsWgLy8PN5880127tzJsmXLmD17NoqiMH36dDIzM1m4cCFDhgwBICUlhXHjxrFt2zb69u1L//79dfmWRA1zKiiOJevOkZuvZsqIVvQNkK1mhBBC1Dw1fqx0+/btXLt2jUGDBmkDIYCxsTEzZszA3t6eq1evAnD06FFCQkIICAjQBkIAW1tb5s6dC8i8SXH3CgrVfLv1Iu99dwLbeiYsea07/Tq4SiAUQghx1zQaDZEpUfwespfAm5d1WkuN7ynctWsXAOPHjy91z8nJiaNHj2o/Pnz4MAB9+vQp1bZt27bY2dlx5swZMjMzsbCwqKKKRW0Qm5jJwlWniYxNY+BDbowf1AwjQ9l7UAghxO2pNWqupkYTlBhKUEIYwUnh5BTkAtDXoyutnJrprLbbhsLk5GS2bNlyXy8wdOjQ+3r8nQQFBWFoaIivry83b95k27ZtXL9+HWtra/r164e/v7+2bXh4OADe3t5lPpebmxvJyclERETQsmXLKq1b1EyKorDvdDRfbbqAoYEes8cH0KG5k67LEkIIUU0VatREpkQRlBhGUEIoIUmR5BQWhcCGlvV5yKUdfo5e+Dl4Y2tmrdNabxsKo6KimDFjxj0/uUqlqtJQmJ+fz82bN2nQoAE7duxg1qxZ5OTkaO9/++23PPfcc0yfPh2AhIQEgFKrkYsVX09KSqqymkXNlZ1bwJe/XuDA2Riae9jxxqi22FvL3oNCCCH+UaguJCI1iqCEMIISQ7mSFEleYR4Ajeo1oItre5o5etPUwQsbUysdV1vSbUOhkZFRiX0Kq5vMzEwA0tLSeOutt3j44Yd5+eWXsbOz48iRI8ybN4/vvvsOV1dXRo4cqQ2MJiYmZT5f8fXs7OwH8wZEjRF6PZVPVp8mISWb0Q/7Mry3t+w9KIQQggJ1AREpUVxOCCUoMYzQpEjy1PkAuFg1pEeTjvg5etHUwQtrk3o6rvb2bhsKmzdvzpo1ax5ULRWWl1eUvHNycujSpUuJ7WQeeeQRzMzMeOGFF1i+fDkjRozQ7kFY3kKA4i14aspWPKLqaTQKWw6G89P2YGzqmbBgUheauVffX5SEEEJUrXx1AeHJVwlKDONyQiihyVcpUBcA4GrViJ7unYt6Au09qWdiqeNqK6ZGLzQxNf1n6O6pp54qdb9Hjx7Ur1+f+Ph4oqKiMDMzAyA3N7fM5ysOmcXtRN2WmpHLkp/PcTYkgU4tnJg6ohUWZka6LksIIcQDlF+YT2jyVe3CkLDkqxRoClGhwtW6EX09uuLn4EVTB08sjWv2ItUaHQotLS0xNDSkoKAAZ2fnMts0bNiQ+Ph4UlNTcXR0JDg4mKSkJDw8PEq1TUxMBMqfcyjqjrNXElj881mycwuY9ERLHu4oW80IIURdkFuYR2hSpHZhSHhKFIWaQlQqFW7WLvT37I6foze+Dh5YGJnrutxKVaNDob6+Ph4eHly5coX4+Hh8fX1LtSleNGJra4uXlxcHDx4kPDycDh06lGinKAqRkZHa5xR1U0GhhlV/BrP5QDiNG1jy/oudcXWq3nNAhBBC3LvcglxCkiO5nBBKcEIY4SnXUCsa9FR6uNm48Ih3T/wcvPC198TMqHYvLqzRoRCgW7duXLlyhR07dtC9e/cS9yIjI4mNjcXR0REXFxe6du3KihUr2Lt3L6NHjy7R9uzZs6SkpBAQECB7FNZRN5Oy+GT1acKib/FwpyY8N7gZJkY1/ktECCHEv+QU5HIlKbxodXBCKJGp17Uh0MPWlYE+ffBz9MLH3gMzw9odAv+r3J94kydPxsmp+u+/9uSTT7J69Wq2bNlC586dGTRoEFC0Inn27NloNBpGjx6Nnp4eAQEBeHl5cfToUX755RdGjBgBFB1zN2/ePKDsTbBF7XfgTDRf/HoBPT0Vbz/Tnof8G+q6JCGEEJUgOz+nKAT+vTDkamo0GkWDvp4+njauDPLtSzNHb3zs3DExLHt3krpCpdSCpbbbt2/nzTffpLCwkGbNmuHo6EhgYCCpqal07NiRFStWYGhoCMCFCxd45plnyM7OpmXLljg6OnLy5EnS0tIYMWIE8+fPv+vXjYmJoXfv3uzdu7fcOY2iesvJK+SrTRfYdzqapk1smTamLY42stBICCFqqsz8LK4k/t0TmBjG1VvRKIqCgZ4BXnZNaOrghZ+DF9727pgYGOu63AfqTrmlVoyNPfLII7i5ufHll19y8uRJwsPDcXFx4dlnn2X8+PHaQAjg7+/Phg0bWLp0KSdOnCAsLAxXV1def/11hg8frsN3IR608JhbfLLqNDeTsxjZ15un+vqgr1/jjwMXQog6JTMvq2hRyN8LQ6JuxaKgYKhngJedG4/7DcDPwRtvOzeMDGQHidupFaEQoGnTpixduvSu2np6et51W1H7KIrCb4cjWfn7ZawsjPngxYdo4Wmv67KEEELchfTcDG0IDE4IIyotFgBDfUO87dwY3vxR/By88LRzw0jf8A7PJv6t1oRCIe5GWmYeS9ad43RwPB2aNWDKiFZYWdSt4QMhhKhJ0nLT/+4FLOoJjE6/CYCRviE+9h6MdBlEM0dvPGxdMZQQeF8kFIo643xYIp+tPUNGdgEvPNaCRx9yk70HhRCimrmVk6ZdFBKUGEZsehwAxgbG+Nq708U1AD9HLzxsXDHQlxhTmeRvU9R6hWoNa3deYeO+MBo5WPDuhE64Naxeh5ALIURdlZJ9S3taSFBiGDcy4gEwMTCmqYMn3Zt0xM/BC3dbVwz09HVcbe0moVDUanHJWSxac4aQqFT6BjRm4tAWmBjLp70QQuhKUnaKdig4KDGMuMyi08RMDU1oau9JL/eH8HPwws3GBX0JgQ+U/HQUtdbhwFg+3xAIwPQx7ejaupFuCxJCiDooMStZOxQcnBBGfFbRSWPmhqY0dfCin2c3/By8aGLtgp6e7AChSxIKRa2Tm1fIt1svsetEFD6uNkwb3ZYGdrXrfEohhKiOFEUhIStJOxQclBBKYnYKABZG5jR18ORhrx40c/SmsVUjCYHVjIRCUatcvZHGwlWniU3MZHhvL0b198VA9h4UQogqoSgK8ZmJ2p7AoMQwkrNTAbA0tqCpg6f22DgXq4boqeT7cXUmoVDUCoqi8MfRq3y/7TIWpobMn9iZlt4Oui5LCCFqFUVRuJmZUDQfMCGMy4mhpOakAVDP2AI/R2+G+PajmaM3jeo1kBBYw0goFDVeelY+S9ef48TlONo1rc+rT7aWvQeFEKISKIpCbEZciYUht3LTAbA2qYefgxd+jt74OXrRyLKBbPNVw0koFDXaxYgkPl1zhrTMPJ4f0pxBXdzR05NvSkIIcS8URSEm/WaJhSFpeRkA2Jha0dzRBz/HoiDoZOEoIbCWkVAoaiS1WsO63aH8sieEBnbmfDK1G57O1rouSwghahSNoiE67YZ2KDg4MZyMvEwA7Mxs8G/QlGaO3vg5eFHfwkFCYC0noVDUOAmp2SxafYbgayn0aufCC4+1wMxEjjYSQog70Sgart+K/acnMDGczPwsABzMbGnj1Bw/By+aOXrjYG4nIbCOkVAoapRjF26w9JdANBoNb4xqQ4+2LrouSQghqi2NRsO1W9HaY+OuJIaTVZADQH1ze9o18qeZQ9GcQAdzOx1XK3RNQqGoEfIK1Hy39RJ/Hr+Gp4s1b45pS0N7C12XJYQQ1Ypao+ZqarT22LjgpHByCnIBaGDhQAfn1tqFIfZmtjquVlQ3EgpFtRcVl87CVae5HpfBsB6ejBnQFEMD2eZACCEKNWoiU6L+HgoO40piBDmFRSGwoWV9HnJpV7QwxMEbWzNr3RYrqj0JhaLaUhSFHX9FsWLLRcxMDJk3oRNtfB11XZYQQuhMobqQiNSov08MCeVKUiR5hXkANKrXgC6u7Wnm6E1TBy9sTK10XK2oaSQUimopMzufZRsCOXbhJq28HXj9qTbY1DPRdVlCCPFAFagLiEiJ0i4MCU2KJE+dD4CLVUN6NOmIn6MXTR28sDapp+NqRU0noVBUO5cjk1m05gyp6bmMH+jH0O6esvegEKJOyFcXEJ58VbswJDT5KgXqAgBcrRrR071zUU+gvSf1TCx1XK2obSQUimpDrVHYsDeUn3dewdHWjIVTuuLd2EbXZQkhRJXJL8wnNPmqdmFIWPJVCjSFqFDhat2Ivh5d8XPwoqmDJ5bGsrhOVC0JhaJaSLqVw6drz3ApIpnurZ2Z9IS/7D0ohKh1cgvzCE2KJCix6Ni48JQoCjWFqFQq3Kxd6O/ZHT9HL3wdPLEwMtd1uaKOkVAodO7EpZv8b/05Cgo1vPpka3q1c5ENU4UQtUJuQS4hyZFcTgglOCGM8JRrqBUNeio93GxceMS7J34OXvjae2JmZKrrckUdJ6FQ6Ex+gZoftl3m96NXcW9kxZtj2uLsKHNkhBA1V05BLleSwotWByeEEpl6XRsCPWxdGejTBz9HL3zsPTAzlBAoqhcJhUInouMz+GT1aa7eSGdwN3fGPeqHoYG+rssSQogKyc7PKQqBfy8MuZoajUbRoK+nj6eNK4N8+9LM0RsfO3dMDGUHBVG9SSgUD5SiKOw+eZ1vtlzE2FCfd57rQHu/BrouSwgh7kpmfhZXEv/uCUwM4+qtaBRFwUDPAC+7Jgxt2h8/By+87d0xMTDWdblCVIiEQvHAZOUUsHzjeQ4HxuLvac/ro9pgZyXDJ0KI6iszL6toUcjfC0OibsWioGCoZ4CXnRuP+w3Az8Ebbzs3jAyMdF2uEPdFQqF4IK5EpfDJ6jMk3cph7ICmPN7LC33Ze1AIUc2k52ZoQ2BwQhhRabEAGOob4mPnzvDmj+Ln4IWnnRtG+rJDgqhdJBSKKqXRKPy6P4zVO65gb2XCxy93wbeJHMIuhKge0nLT/+4FLOoJjE6/CYCxvhHe9u6MdBlEM0dvPGxdMZQQKGo5CYWiyqSk5/LZ2jOcD0uiS8uGvDy8FRam8k1VCKE7t3LStItCghLDiE2PA8DYwBhfe3e6uAbg5+iFh40rBvryI1LULfIZL6rE6eB4Fv98ltx8NZOHt6Jfh8ay96AQ4oFLyb6lPS3kcmIoNzMSADA1MMHXwYPuTTrSzNEbN5vGGOjJDgiibpNQKCpVQaGaH/8IZuuhCJo41WP62Ha41Je9B4UQD0ZSdop2KDgoMYy4zEQATA1NaGrvSW/3Lvg5eOFm44K+hEAhSpBQKCpNbGImn6w+TURMGo8+5Mazg5phZCjfdIUQVScxK1k7FBycEEZ8VhIA5oamNHXwop9nN/wcvGli7Yyenp6OqxWiepNQKCrFvtPX+fLXCxga6DFrfAAdmzvpuiQhRC2jKAoJWUnaPQKDEkJJzE4BwMLInKYOngz4+9i4xlaNJAQKUUESCsV9yc4t4MtNFzhwJoZm7nZMG90We2vZe1AIcf8URSE+M1HbExiUGEZydioAlsYW+Dl4MdCnD80cvXG2ckJPJSFQiPshoVDcs9DrqSxafYb4lCxG9fdlRB9v2XtQCHHPFEXhZka8douYy4mhpOakAWBlbElTRy+G+vbHz9EL53pOsnhNiEomoVBUmEajsOVgBD9tD8KmngkLJnWhmbudrssSQtQwiqIQmxFXtCjk7yHhW7npAFib1MPP0Rs/By+aOXrT0LK+hEAhqlitDIW3bt1i4MCBJCYmEhISUur+1atXWbZsGWfOnOHWrVs0btyYkSNHMmrUKJmDcgepGbks+fkcZ0MS6NTCiSkjWmFpJkc7CSHuTKNoiEm7WeLEkLS8DABsTa1p7uhTFAQdvXCycJQQKMQDVitD4bx580hMTCzz3pUrVxg9ejSZmZm0adOGFi1acOLECebPn09gYCCLFi16wNXWHGdDElj881mycwqY9Lg/D3dqIt+0hRDl0igaotNuaIeCgxPDycjLBMDOzIaWDfzwc/TCz9Gb+ub28v1ECB2rdaHw999/Z/v27WXeUxSF6dOnk5mZycKFCxkyZAgAKSkpjBs3jm3bttG3b1/69+//IEuu9goKNaz+M5hNB8JxqW/J+y90xtWpnq7LEkJUMxpFw/Vbsf9sEZMYTmZ+FgAO5na0cWpOs7+HhB3M7SQEClHN1KpQGB8fz/z582ndujUXLlxArVaXuH/06FFCQkIICAjQBkIAW1tb5s6dy6hRo1i1apWEwn+5mZTFJ6tPExZ9i4c7NeG5wc0wMapVnzZCiHuk0Wi4ditae2zclcRwsgpyAKhvbk/7Ri3xc/DCz7EoBAohqrda9dN91qxZ5OXl8fHHHzNgwIBS9w8fPgxAnz59St1r27YtdnZ2nDlzhszMTCwsLKq83uruwNkYvth4Hj09FW8/3Z6HWjbUdUlCCB1Sa9RcTY3WHhsXnBROTkEuAE4WjnRwaUMzh6I5gXZmNjquVghRUbUmFK5du5bDhw8zZ84cXF1dy2wTHh4OgLe3d5n33dzcSE5OJiIigpYtW1ZZrdVdTl4hX2++wN5T0TRtYsu00W1xtDXTdVlCiAesUKMmMiVKu1F0SFIkOYVFIbChZX0eatxe2xNoa2qt22KFqOEUjRpUejqdVlErQuH169f55JNP6NixI6NHjy63XUJC0UHoDg4OZd4vvp6UlFT5RdYQETG3+GT1aW4kZTGyrzdP9fVBX19WZAtRFxSqC4lIjeJyQijBiWFcSYokrzAPAOd6TnR1Dfh7mxhPrE2tdFytEDWToi6kIDWOgqQY8pNiyE+KpiAxhoKUG5h5t6f+Y6/rrLYaHwrVajXTp09HpVLx4Ycf3jZh5+QUzXUxMTEp837x9ezs7MovtJpTFIXfDkey8vcg6pkb8cGLD9HC017XZQkhqlCBuoDwlGvaPQJDkiLIVxcA4GLVkJ5NOuHn6EVTB0+sTGRxmRAVoSnMpyD5xt/hL1obAgtSboLmnzUPBlYOGNo7Y+rmj3nTzjqsuBaEwhUrVnDu3Dnef/99Gja8/Zy34j0IywuOiqKU+LOuSMvMY8m6c5wOjifArwFTR7bCysJY12UJISpZvrqA8OSr2tXBoclXKVAXoEJFY+tG9Hbv8ncI9KKescyrFuJuaPJzKEiK/afXLymW/KRoCm8lgKIpaqTSw9CmPob2zph7B2Bo3wgjexcM7RqhZ1R2R5Uu1OhQeOXKFZYtW0b37t0ZPnz4HdubmRXNi8vNzS3zfl5eXol2dcH5sEQ+W3uG9KwCJg5twcAubrJNhBC1RH5hPqHJV7ULQ8KSr1KgKUSFiibWzvTz6FYUAu09sTA213W5QlRr6pxMCpL/7u1LiiE/MYaCpGgK0/815UzPAEM7J4wbuGHRrCtGDi4Y2TtjYOuEnkH1P+ihRofCxYsXU1BQQGFhIdOmTStxT6MpSufF12fOnImjoyPBwcEkJSXh4eFR6vmKN7wub85hbVKo1rB25xU27gujob0F707ohFtDmSMkRE2WW5hHaFKkdmFIeEoUhZpCVCoV7taN6e/VAz+HouFgc6O688uvEHdLURQ02el/B7/ov3v/ikKgOjNV205lYIShXSNMXJpiaO9c1Otn3whDmwao9GtutKq5lfPP3L+jR4+W22bbtm0AvPrqq3h5eXHw4EHCw8Pp0KFDiXaKohAZGYm+vn6ZgbE2iU/J5pPVpwmJSqVvQGMmDm2BiXGN/lQQok7KLcglJDmyaGFIQhjhKddQKxr0VHq42zTmEe9e+Dl44WvvgZmRqa7LFaLaUBQFdUZKifBXPOdPk5OhbacyMsHI3gVT91YY2Tv/HQCdMbByQKWnr8N3UDVqdBJYtWpVuff8/PxQq9Ulzj7u2rUrK1asYO/evaVWKZ89e5aUlBQCAgJq9R6FR87H8vkvgSjAm2Pa0q21s65LEkLcpeyCHEKSIooWhiSEEpl6HbWiQV+lh4dtEwb59sXPwQsfew9MDavPPCUhdEVRNBSmJVKQWDTfLz8ptigEJsei5P2zqFTPxAIjBxfMfTv+K/y5oG9pW6emVNXoUFhRAQEBeHl5cfToUX755RdGjBgBFB1zN2/ePADGjx+vyxKrTG5+Id9uucSuE1H4NLZh2pi2NLCTOURCVGfZ+TlcSQrXLgy5mhqNRtGgr6ePp20TBvv2o5mjN9727pgYyOIwUXcpGnWJbV6K5vxFU5Aci1KYr22nb26NoYMLls27YWjvgpGDM4Z2zuibW9Wp8FeeOhUK9fT0WLBgAc888wxz5sxh48aNODo6cvLkSdLS0hgxYgS9evXSdZmV7uqNND5ZfZqYhEye6OXF6Id9MZC9B4WodjLzs7iSGK7dIubqrWgURcFAzwAvOzcea/owfo5eeNu5Y1wDJq0LUdmUwgIKUm7+3etXPPQbS0HKDVAXatsZ1LMv2ubFtVlR+LN3xtC+EfqmljqsvvqrU6EQwN/fnw0bNrB06VJOnDhBWFgYrq6uvP7663e1grkmURSF7Uev8t22y1iYGvLexE608nbUdVlCiL9l5GUSnBhO0N89gVG3YlFQMNQzwNvencf9HqGZozdetk0wkhAo6hBNQZ52a5d/9/4VpMb9s80LKgxs6mNk74yZZ5u/g58LRnaN0DOWObT3otaGwqCgoHLveXp6snTp0gdYzYOXnpXP0vXnOHE5jra+jrz6ZBusLWV4SQhdSs/NKFoZnBhGUEIY19NiATDSN8TH3p3hzQfi5+CFp10TjPQNdVytEFVPk5tFfnKsdoPnom1eYihMSwT+3jNYTx9DWyeMHBtj3rRz0ZCvvQuGtk7oGcrPtcpUa0NhXXYpIolP15zhVmYezw1uzuCu7ujpyVwJIR60W7npBCeGaVcHR6ffBMBY3wgfew86N26Ln4M3nrauGNTgbSyEuBO1dpuXkqd7qDNStG1U+oYY2jXEuJEXli17YejgjJGdM4a2DVDJL0kPhHwXqkXUag3r94SyfncI9e3M+WRKNzxdrHVdlhB1RmpOmnaj6KDEMGLT4wAwMTDGx96Drk064OfghbutKwa1cDsLUbcpioI689a/9vf753QPTXa6tp3K0AQj+0aYNvEvuc2LtWOt3OalJpFQWEskpGbz2dqzXI5Mplc7F154rAVmJvKblRBVKSX7FkGJoVxOCCMoMZSbGQkAmBqY4OvgSY8mnWjm6I2bjQv68sNO1BKKoqEwPenvbV5i/jXnLxpNiW1ezEsd62Zk74x+PTtUKlnsWB1JKKwFjl+8wdL1gag1Gl4f1YaebV10XZIQtVJSdop2j8CgxDDiMotOQTIzNMXXwZM+7l3xc/SiibWzhEBR4ykaNYW34ovm+f19vFvR/8eiFPxzXKy+uRWGds5YNOta1Ovn4FK0zYuFtWzzUsNIKKzB8grUfPfbJf48dg1PZyveHNuOhva1d+NtIR60hKzkogD4d09gQlYyAOZGZjR18KKfZ3eaOXrjatUIPT3p+RA1k6Iu3uYltsTpHgXJN1DUBdp2+pa2GNm7YNKqd4lhX32zejqsXlQmCYU1VFRcOp+sOk1UXAaP9fBk7ICmGBrIDyUh7pWiKCRkJWmHgoMTwkjMLpoEb2lkTlMHr7+PjfOmsXVD9GT4S9QwmoI8CpJv/LPStzj8pdwsuc2LtUPpo93sGqFnIgce1HYSCmsYRVHY+VcU3269hJmxAe9O6Ehb3/q6LkuIGkdRFOIyE7VDwUEJYSTnFB14X8/YAj8Hb+2xcc5WThICRY2hycspCnx/D/kWJBYFwMJbCWi3eVHpYWjbAEN7F8x9OmDo8PcGz3aNZJuXOkxCYQ2SmZ3Psg2BHLtwk1beDrz+VBts6sn5pkLcDUVRuJkRr+0JDEoMIzUnDQArk3r4OXjh5+BFM0dvGtVrIHOhRLWnzsnQru799+ke6vSkfxrpG2Bo2xBjJw8sW/T41zYvTqgMZDGiKElCYQ0RdDWZRWvOkJKWy7hH/Xish6fsPSjEbSiKQmx6XIktYm7lFm2LYWNihZ+jF34O3vg5etHQsr6EQFEtKYqCOiutxFy/4j/VWbe07VQGRkXHujX2+/tYt0ZFGzzb1JdtXsRdk1BYA/x+JJJvt17C0caUhVO64t3YRtclCVHtaBQNMWk3tUPBwYlhpOVlAGBrak3z+r7ansAGFg4SAkW1oigK6oyUfzZ2TvwnBGpyM7XtVMZmGNk7Y+rRBiMHZ+3RbgZW9rLNi7hvEgprgAvhSfRo4yx7DwrxLxpFQ3TaDS7/PScwOCGMjPwsAOzNbGnZwA8/x6KewPrm9hICRbVQ1PN36+95ftHkJ1wvCoKJ/9njz9QSI3vnfx3rVjTsq29pK5/LospIKKwBZo4L0HUJQuicRqMhKi2WoIRQLieGcSUxnMy/Q6CDuR1tG/oXDQk7euNobqfjaoUAdVba3+f5RpOfeF0bBDU5//T86ZlaYGTvgnmzLhg5NMbIwQUjexf0za10WLmoqyQUCiGqJY1Gw7Vb0dqFIVcSw8kqyAGgvoUD7Ru1pJmjN34OXtib2+q4WlGX/b+9Ow9vqsz3AP5N0qRtulDaJrR0gW6npYWWrWwKCINwVcBlhkUYVEQRRWGuXBl0dGRRxquoUBGwDOOVRUdAURm9cEdHEBlZREGW0hYo0AW6722a7b1/JDltaAsUbNOW7+d5eKznvDl5T97A+fVdfq+lthLGwmyYCi/ah31tgWDDrd2U7lqodWHwih0CjT4cmsAwqHVhUHkxwTO1HwwKiahdsFgtyCrNlreNO110BrX2XROCvfUYEjbAtkJYH4MALefVUtuzGqobDfkaC7OdF3xoPG3DvjHJtjQvjp4/DvtSB8CgkIhcwmy14FzJBfvCkAycLjoLg7kOABDiE4TbwpORoI9BL10M/D39XFtZuqVY62rsW7rVD/kaC7NhqSyRyyjU7vYFH/3kwE+jC4PKl/NXqeNiUEhEbcJsMeNMyQU5RUx68TnU2YPAUN9gjOg52JYiRhcNP0/Op6LWZzUa7MmdL8qBn6kwG+YGef7kVC89+8hDvhpdGNy66LjalzodBoVE1CpMFhPOlJzHyYJMpBVmIL3oHIz2fVTDu4RgVM+hiNfHoJcuGl08uHcqtR6rqc6e5PmiHPgZi7LtO3zYqdygCQiFR1gv++4e9uDPT888f3TLYFBIRL8Ko8WEzOIsedu4jOIsmCwmKKBAuF8IfhN5OxL0EuJ00fB193Z1dakTEmYTjMW59rl+9b1/5tJ8yNu7Kd2gDugO9+4x8EkcDY3O1vun7hrE4I9ueQwKieiG1JmNyCw+Z18dnIkzxVkwWc1QQIGefqEYGzXC1hMYGA1vdy9XV5c6EWExwVR8yR702Xv/irJhKrkMCKutkEJpC/66RcC79wh53p/aPxgKFR99RE3h3wwiui4Gcx0yis7JcwIzS87DYrVAoVAg0i8c42LusPUEBkbBS6N1dXWpExAWM0yllxsM+doDwJJLgNViK6RQQt01yJbuJW6YLfjThUHt3517+xK1EINCImqSwWTA6QZB4NmS87AIK5QKJSK7huMe6TeI18UgLjAKWo2nq6tLHZiwWmAqzW+w0veifa/fPMBqtpdSwK1rN1uiZ2mQfcFHONQB3aF007i0/kSdBYNCIgIA1JhqcbrwrH3LuAycLb0Iq7BCpVAiyr8nJsTdiXidhNjASHiqPVxdXeqAhLDCXFZg3+HDNuRrLLgIU3EuhH0REgC4ddFDowuz7e8baA/+AkOgVLu7sPZEnR+DQqJbVLWxBqeLztoWhhRk4lzZRQghoFKqEO3fE/f1Got4nQQpMBIebnwY0/UTwgpzeZFTjj9b718OhNkol1P5BkITGAbPiET7go9waAJDoGTPM5FLMCgkukVU1VUjregMTtm3jTtfmgMBATelG2ICIvBAr7sQr4+BFBAJdw7H0XUQQsBSWSz3/NUne86BsO9GAwAqb39odGHw6D/W1vOnD4cmMBRKd849JWpPGBQSdVKVdVVIKzyDUwUZOFmYiYtluRAQUCvdIAVG4rcJdyNBLyHGvyc0DALpKoQQsFSVOg35GovswV9djVxO5eUHtS4MPkmj7Qs+wqEODIXKkymIiDoCBoVEnUSFodK+ZZwtRczF8lwAgEalRmxgJCb1Ho94XQyiA3pCo+KqTGpMCAFLdbkt8Ct0TvdiNVTL5ZRaX2gCw+BjT/ViS/YcDpXWx4W1J6KbxaCQqIMqM1TIQ8GnCjKRU3EJAOCu0iA2MArDwgcgXich2r8H3JiXja5gqamoX/DRINGztbZSLqP08IZGFwav+NvkHT40unCovLgNIVFnxCcFUQdRWluOU4UZtm3jCjKRW3kZAODh5o7YwCj73sExiPTvATfuzEB2ltoq5yFfe8+fpbpcLqNw19pSvcQOdu758/aDQqFwYe2JqC0xKCRqp4prSuWh4FMFGbhUZdun1dPNA3G6aNwRMRQJegkRXcOgYhB4y7MaqmEsynEa8jUWZsNSVSqXUWg8oAkMgzZ6QIP9fcOh8vFn8EdEDAqJ2oui6hKcKszESfvewflVhQAArdoTcbpojIkajnh9DHr6hTIIvIVZ62qdevwcQ8CWymK5jELtDk1gKDwjk+RhX7UuDG6+OgZ/RNQsBoVELlJQXSznCDxZmIHCattD3UujRS9dDMZFj0S8zhYEKpVKF9eW2prVaICpKKdBnj9bEGguL5TLKNw0UAeEwLNHgi3wsweAbn56KBT8zhBRyzAoJGoDQgjkVxfZhoPtPYFFNSUAAB+NF3rpYnCPNBrxOgnhft2h5AP9liCv9i3Ohak4F8biXJiKbD/bgj9hK6hygyYgBO6hsfDpO0be39fNrxsU7DUmol8Jg0KiViCEwOWqQnkoOK0gE8W1trldvu7eiNdJmBh3J+J1MQjtEswgsJOT9/Z1BH/2wM9UnAuroUoup1C7Q+3fHR6hsVAnjZLn/an9gxn8EVGrY1BI9CsQQiCvMt8pRUypwba6s4uHL+J1MYjXxSBBLyHEN4jzujopa10NjMV5MBXnwFRk7/krzoWp5DJgNcvlVN5doQ4IgXf8bVAHhkAdEAJNQAhUvgEc9iUil+kUQaHFYsFHH32EHTt24Ny5c7BYLAgLC8Pdd9+Nxx57DO7uzvu2ZmVl4Z133sGRI0dQVlaG8PBwTJkyBdOmTePcLbouQgjkVlyWewJPFWai3FABAOjq0QXx+hjE6yTE62PQ3acbg8BOxLa1WwmM9sCv4bCvpaqkvqBSBXXXIKgDQuAlJUMdECL/UXl4ue4GiIia0eGDQovFgqeeegp79uyBVqtFUlIS3NzccOzYMaSkpGDv3r344IMP4Olp22D99OnTmD59OqqqqtC/f3/06dMHBw8exLJly3D06FGsWLHCxXdE7ZFVWJFTfqnBjiEZqKizDfv5e/qhT7c4uScwyJsrPDsDYTbBVHrJaZ6fsSgXppJcCGP9vr4Kdy00ASHwjEyEpkHgp+4aBAWThhNRB9Lh/8Xatm0b9uzZg9jYWKxfvx7dunUDAJSUlOCpp57Czz//jDVr1mDBggUQQmDhwoWoqqrC66+/jnvvvVcu+8gjj2Dnzp248847MW7cOFfeErUDVmHFxbI8eSg4rTATlUbbNl+BWn/0DUpAvN7WE9jNK5BBYAdmqa20B3w5tqFe+7CvuawAEFa5nJtvINSBIfAIG10f/AWGQuXFBM9E1Dl0+KBwx44dAIAXXnhBDggBwN/fH4sXL8a9996LL7/8EgsWLMD+/fuRnp6OQYMGyQGho+zLL7+MadOmYdOmTQwKb0FWqxXny3LkoeC0wkxUG2sAADqvAAzonmgbEtZL0HsFuLi21FLCaoG5osiW4qVhz19xLqw1FXI5hUoNdUAw3IMi4J1wOzQBobY5f/7dodR4uPAOiIhaX4cPCrt27YrIyEgkJiY2OtezZ08AQEGBbSeIffv2AQDGjBnTqOyAAQMQEBCAI0eOoKqqCt7e3q1XaXI5i9ViCwLtOQJPF55BjakWANDNW4dBIX2RoJcQr4tBoJe/i2tL18tqNMBUktdoha+p5BKE2SiXU2p9oQkIgZc0COrAELnnz62Ljqt8ieiW1eGDwnXr1jV77vjx4wCAoKAgAMCZM2cAAJIkNVk+IiICxcXFOHv2LJKSkn7lmpIrWawWZJVmywtDTheeQa3ZNi8s2FuPoWEDbCuE9TEI0HZ1cW3pamy5/cqchnodwV/DxM5QKOHmp7fP90uyr/ANhTqgO1RaX9fdABFRO9Xhg8LmCCGQkpICABg7diyA+h5DnU7X5Gscx4uKitqghtSazFYLzpVckLeNSy86C4O5DgAQ4hOE23okI0Efg166GPh7+rm2stQkYTHDVJbvvMJXzu1XLZdTqD2gDgiBR1gvqPuOkdO7uPkHQemmceEdEBF1LJ02KHzrrbdw6NAhBAYG4rHHHgMA1Nbahgc9PJqeG+Q4XlNT0zaVpF+N2WLGmZIL8sKQ9OJzqLMHgaG+wRjRc7AtRYwuGn6eXVxcW2rIaqi25/ZrmN4lB6bSy4DVIpdTeftDHRgC74Th8gpfTWAIVD7+zO1HRPQr6JRB4apVq5CamgqNRoOVK1fC3982J8yRg7C5lYJCCKf/UvtlspiQWXzevigkA+lF52C0mAAA4V1CMKrnUHuuwBj4evi4uLZky+1X7DTPz7Ha11JVWl9QqYLaPxjqwFB4xQ6uD/4CukPJ3H5ERK2qUwWFZrMZS5cuxccffwx3d3e88847SE5Ols9rtVoAgMFgaPL1dXV1TuWo/TBaTMgszsLJggykFWYiozgLJosJCigQ7heCMZG3I14vIU4XDV93LhJyFavZCHPJ5fqhXsdq3+I8CFP93zuluxbqwFB4RvZ1Su+i9tMztx8RkYt0mn99q6urMX/+fOzbtw++vr5Ys2aNU0AIAHq9HmlpaSgqKkJUVFSjaxQW2iapNzfnkNpOndmIjOJz9kTRmcgszoLZaoYCCvTsGoqxUSMQr49Br8BoeLuzB6mtWWrsuf2u2NWjUW6/Ljp5vp8mIMS+pVsoVF5dmNuPiKid6RRBYXl5OWbOnImTJ08iODgYqampTa4wjomJwd69e3HmzBkMHjzY6ZwQAufOnYNKpWoyYKTWZTDXIaPonLw6+EzJeVisFigUCkT6heM/Yu5Agl5CXGAUvDTsyW0LwmqBubyw0QrfpnP7dYd7UCS8E4ZDExhq6/nzD2ZuPyKiDqTDB4VGoxGzZ8/GyZMnER0djQ0bNsgpaK40fPhw/PWvf8U333yD6dOnO5376aefUFJSgkGDBjFHYRuoNRmQXnRW3jbubMl5WIQVSoUSkV3DcY/0G8TrYhAXGAWtxtPV1e3UrEYDTPaFHsbinPrcfsWXIOzzNIErc/uFyj1/br6BzO1HRNQJdPigMCUlBUePHkVwcDA2bdokLyppyqBBgxATE4P9+/dj69atmDx5MgDbNndLliwBAMycObNN6n2rqTHV4nShIwjMwLnSi7AKK1QKJaL8e2JC3J2I10mIDYyEp5q9S782IQQsVWUw2YO++jl/uTBXNEjB5MjtFxgKz8h+8gpftX8IVFou2CEi6sw6dFBYVlaGTZs2AbBtVbd8+fJmy65YsQJKpRLLly/Hww8/jJdeegnbt2+HXq/HoUOHUF5ejsmTJ2P06NFtVf1OrdpYg9NFZ20LQwoyca7sIoQQUClViPbvift6jUW8ToIUGAkPN3dXV7fTEBYzTKWXr0jvYs/tV1efakmh8YAmIAQe4fH2RR72XT26BkPhpnbhHRARkat06KDwl19+kVcSnzx5EidPnmy27IoVKwAAiYmJ2LZtG1JSUnDw4EFkZmaiR48eePbZZzFp0qQ2qXdnVFVXjbSiM7aFIQUZOF+WAwEBN6UbYgIi8ECvu5Cgj0FMQCTcmVD4ptly+zVM72L/+crcfj7+0ASEwLv3iAbBX6g9tx8XehARUb0OHRSOGDEC6enpLX5ddHS0vNsJ3ZjKuiqkFZ6RF4ZcLMuFgIBa6QYpMBK/S7gb8XoJMf49oWEQeEOEsMJSUew01OtY7WupLqsvqHSD2j+oPreffYWvJqA7lO5clENERNenQweF1HbKDRVIK7T1BJ4szEB2eR4AQKNSIzYwEpN6j0eCPgbR/j2hVnH4sSVsuf0uyUO9cpqXkjwIU51cTunhBXVAKDyj+tvm+Tny+3XtxoUeRER00xgUUpPKDBXyUPCpwkzkVFwCALirNIgNjMJt4QMRr5MQ7d8Dbkw2fF0sNRXOQ71N5vZT1Of265Egr/DVBIRCqfXlkC8REbUaPs0JAFBSWyYnik4ryERu5WUAgIebO2IDo+x7B8cg0r8H3Ngr1azrzu3npoHavzvcg6Pg3XtE/a4eAd2hVHPhDRERtT0Ghbeo4ppSeSg4rSATl6oKAACebh6I00XjjoihSNBLiOgaBhWDwEasRgNMJXlOe/g2m9uvwT6+zO1HRETtFYPCW0RRdQlOFWbKC0Pyq2xb+mnVnojTRWNM1HDE62PQ0y+UQaCdEAKW6rIGizxybXn+msvtFxDC3H5ERNRhMSjspAqqi23zAe29gYXVxQAAL40WvXQxGBc9Egl6CT26hECpVLq4tq4lLGaYyvKd9vB19PxZDdVyOYXawzbXj7n9iIioE2JQ2AkIIZBfXeS0MKSopgQA4KPxQi9dDO6RRiNeJyHcrzuUilszCLTW1TRa5GEqzoWp5DJgNcvlVN7+UAeGwDthOHP7ERHRLYNBYQckhMDlqkJ5KPhUQQZKassAAL7u3ojXSZgYdyfidTEI7RJ8SwWBQghYKkvq07o02NXDUlVSX1Cpgto/GGrHXr72hR6awBDm9iMiolsSg8IOQAiBvMp8p4UhpYZyAEAXD1/E62KQoI9BvE5CiG/QLdGbJcwmmEovOW3jZizKhakkF8JokMsp3bVQB4TAMzKpfoVvYAjUft2gYCodIiIiGZ+KHcBr+9bg50snAABdPbog3h4Axutj0N2nW6cOAi21lc65/YpymsjtB7j5BkIdGAKPsN/IK3zVASFQefl16s+HiIjo18KgsAP4TeRtSA5JQoJeQpC3rtMFOUJYm87tV5TjnNtPpYY6IBjuQRHwTrgdmsBQW8+ff3coNR4uvAMiIqKOj0FhBzAotK+rq/CrsJrqYCq5JPf2OVK9mEryIMxGuZxS6wtNg7l+cm6/Ljrm9iMiImolDArpVyWEgLWmQl7o0XDOn7m8EICwFWyY2y8isT63X0AIVFpfl94DERHRrYhBId0QYbXAXJYvz/VrmOrFaqiSyynU7lD7d4dHaCzUSaPl3H5u/sFQumlceAdERETUEINCuiprXW2jhM7GopzGuf28/KAODIFX/DB5rp8mIAQq3wAobqGUOERERB0Vg0Ky5farKnWe62fv/bNUFtcXVCih9g+COiAE2piB9Qs9AkKg8vBy3Q0QERHRTWNQeAsRFhNMpfn2uX45Tnv6CmOtXE6h8YQmMBSePfs4LfRQd+0GhYrbuREREXVGDAo7IYuh2imnn2Ohh6n0slNuP5VPADSBofBJHOW80MO7a6dLe0NERERXx6CwgxLCCnNFUaOt3EzFubBUl9UXVLlB7R8MjT4cXr2GyQs91P7doXT3dFn9iYiIqH1hUNgBmCtLYcg+5Rz8leRBmOrkMkoPb6gDQ6CN7m/fyi3UtsrXT8/cfkRERHRNDAo7gMsfvwpjfhYABdz8dLa9fHskOAV/Sq0vh3yJiIjohjEo7ACCJv0RFkM11P7BUKrdXV0dIiIi6oQYFHYAbl10cOuic3U1iIiIqBNjVmEiIiIiYlBIRERERAwKiYiIiAgMComIiIgIDAqJiIiICAwKiYiIiAgMComIiIgIDAqJiIiICAwKiYiIiAgMComIiIgIDAqJiIiICAwKiYiIiAgMComIiIgIDAqJiIiICAwKiYiIiAgMComIiIgIgJurK9CRWSwWAMDly5ddXBMiIiKiq3PEK4745UoMCm9CYWEhAGD69OkurgkRERHR9SksLESPHj0aHVcIIYQL6tMpGAwGnDhxAjqdDiqVytXVISIiImqWxWJBYWEhevfuDQ8Pj0bnGRQSEREREReaEBERERGDQiIiIiICg0IiIiIiAoNCIiIiIgKDQiIiIiICg0IiIiIiAoNCIiIiIgKDQiIiIiICg8J2ITc3Fy+88AJGjBiB3r17Y/jw4XjppZfkbfQaysrKwrPPPouRI0ciKSkJEyZMwObNm2G1Wl1Qc7oRn376KWJjY/Hjjz82eX7v3r2YNWsWBg0ahN69e2PUqFH485//3Owe2xUVFXjjjTcwbtw4JCYmYvTo0XjttddQVVXVmrdBLXStdj969CieeOIJud3HjBmD5cuXo7y8vMnybPf2zWKxYPPmzfjtb3+Lfv36ITExEffccw/effdd1NXVXfP1jz32GGJjY3Hw4MEmz7P92y+LxYKNGzdi4sSJ6NOnDwYNGoRHH30Ue/bsabJ8S5/rrdn23NHExY4fP46ZM2eisrISkiQhPDwcJ06cwOXLlxEeHo7t27ejS5cuAIDTp09j+vTpqKqqQv/+/REQEICDBw+ioqICEyZMwIoVK1x8N3QtP//8Mx599FHU1NRgy5YtGDhwoNP51NRUvPnmm1AqlUhMTERAQADS0tKQl5cHf39/bN68GVFRUXL5qqoqTJs2Denp6YiIiIAkSTh58iRycnIQHR2Nv//97/Dx8Wnr26QrXKvdv/76a8yfPx9msxmJiYnQ6XQ4fvw4CgoK0KNHD/z973+Hv7+/XJ7t3r5ZLBY89dRT2LNnD7RaLZKSkuDm5oZjx46hoqICSUlJ+OCDD+Dp6dnk6z/88EMsWbIEALBx40YMHjzY6Tzbv31buHAhPv/8c3h7e2PAgAEwmUw4fPgwTCYT5s2bh7lz58plW/pcb/W2F+QydXV1YuzYsUKSJLFx40b5uMFgEM8884yQJEksW7ZMCCGE1WoVEyZMEJIkic8++0wuW1xcLB/ftWtXm98DXb/du3eLfv36CUmShCRJ4vDhw07nMzMzRa9evUTfvn3FTz/9JB83Go1i8eLFQpIkMXnyZKfXLFu2TEiSJF588UVhsViEEEKYTCbx3HPPCUmSxNKlS1v/xuiqrtXuJpNJDBs2TMTFxYndu3fLxw0Gg3jiiSeabEe2e/v20UcfCUmSxIQJE8Tly5fl48XFxWLKlClCkiSxYsWKJl974cIF0bdvX/n7cuDAgUZl2P7t15dffikkSRLjxo0ThYWF8vGMjAwxYMAAERcXJ7KysoQQN/Zcb+22Z1DoQjt27BCSJIkFCxY0OpeXlyeGDRsmHn30USGEEPv27ROSJInf//73jcr++OOPQpIkMX369FavM7XcpUuX5L+wSUlJYtiwYU0GBytWrBCSJIlVq1Y1uobRaBRDhgwRkiSJnJwcIYQQ5eXlIjExUfTv319UVlY6la+qqhLJyckiMTFRVFdXt97NUbOut91PnDghJEkS9913X6NrHDt2TA4uHNju7d/kyZOFJEnihx9+aHQuLS1NSJIkRo0a1eicxWIRU6ZMEcnJyeKee+5pMihk+7dvjl/k/vnPfzY65/jlfvPmzUKIlj/X26LtOafQhf7v//4PADBz5sxG54KDg7F//35s2LABALBv3z4AwJgxYxqVHTBgAAICAnDkyBHOJ2mHVq5cic8//xy9e/fGxx9/jMjIyCbLqdVqxMbGIjk5uclzoaGhAICCggIAwOHDh2EwGDBkyBB4e3s7lffy8sLQoUNhMBhw+PDhX/mO6Hpcb7srlbZ/houLi2E2m53OlZaWAoA8hQRgu3cEXbt2RWRkJBITExud69mzJ4D6v8cNrV+/Hj///DNeeuklBAYGNnlttn/7lpKSgp07d2LEiBGNzlVXVwMAVCoVgJY/19ui7RkUutCpU6egVqsRFxeHS5cuITU1FS+++CJWrFiBX375xansmTNnAACSJDV5rYiICFitVpw9e7bV600tExkZif/+7//Gtm3bEBsb22y5efPm4YsvvsDQoUMbnaupqZG/A0FBQQDqvxMxMTHNvi8ApKen31T96cZcb7tHR0cjODgY+fn5WLhwIS5evIja2lr88MMPWLJkCZRKpdMvjmz39m/dunX43//9X2i12kbnjh8/DqD+77HD6dOn8c4772DcuHGYMGFCs9dm+7dvGo0GkiRBo9E4Hf/222+xa9cuaLVaOQhs6XO9Ldre7YZfSTfFaDTi0qVLCAoKwq5du/CnP/0JtbW18vn169dj1qxZWLhwIYD63yp1Ol2T13McLyoqauWaU0vNnj37pq+xfv161NTUoE+fPggODgYAeXX6tb4TxcXFN/3+1HLX2+5qtRopKSl4+umn8eWXX+LLL7+Uz+n1eqxfvx633367fIzt3nEJIZCSkgIAGDt2rHzcaDRi4cKF8PX1xeLFi696DbZ/x2EwGLBw4UKcOXMGZ8+eRffu3fH666/LvcAtfa63Rduzp9BFHN3B5eXl+OMf/4gxY8Zg165dOHz4MN5++234+flhw4YN+PjjjwFADhg9PDyavJ7jeE1NTRvUntrS3r178d5770GpVOK5556TjzvaurkVjPxOdBzh4eGYMGECVCoVEhMTMWrUKOh0OhQUFGDDhg0oKyuTy7LdO6633noLhw4dQmBgIB577DH5+KpVq5Ceno6lS5c6rTJvCtu/48jLy8Pu3budRvAa9uK19LneFm3PnkIXceSpqq2txe233+607Pzuu++GVqvFE088gXfffReTJ0+W5x0pFIomryfsmYUEMwx1Knv27MG8efNgsViwYMECp9QU/E50DqWlpZg2bRry8/Px/vvvy21sNBqxdOlSbNu2DXPnzsWWLVsAsN07qlWrViE1NRUajQYrV66Ug78jR47gb3/7GyZOnNjk3LIrsf07jqCgIBw4cABKpRL//ve/8eqrr2LZsmWoqanB7NmzW9yWbdH27Cl0kYaR/oMPPtjo/B133IFu3bohPz8fFy5ckOemGAyGJq/nCDKbmsNCHdP27dsxd+5c1NXVYe7cuY2GI6/3O9Hcb5XUPmzYsAHnzp3DU0895RT0azQavPzyy4iIiMCPP/4oJ71mu3csZrMZf/7zn7FmzRq4u7tj9erV8mKympoaLFq0CDqdDi+99NJ1XY/t33FotVp07doVXbp0wV133YXVq1dDoVDgvffeQ11dXYuf623R9uwpdBEfHx+o1WqYTCZ5VemVunfvjvz8fJSWlkKv1yMtLQ1FRUVOyYsdrjXXgDqWlStXYu3atVAoFHj++efxyCOPNCqj1+sBND+PlN+JjuHQoUMAgNtuu63RObVajWHDhiErKwunTp3CwIED2e4dSHV1NebPn499+/bB19cXa9asccou8NFHH+HixYuIjY3F0qVLnV7rWFSwbt06bNu2DVOnTmX7d3B9+/ZFeHg4Lly4gOzs7BY/19ui7dlT6CIqlUr+EuTn5zdZxtHw/v7+8mojxz8UDQkhcO7cOadrUsckhMCf/vQnrF27FhqNBm+99VaTASGAq34nAMjzWK628pVcr6KiAkB9moorOY6bTCYAbPeOory8HDNmzMC+ffsQHByMLVu2NEo35Zj7lZ6ejp07dzr9cTzg//3vf2Pnzp24ePEiALZ/eyaEwOuvv47//M//bJReysGxKtlsNrf4ud4Wbc+g0IUceYx27drV6Ny5c+eQm5sLvV6PsLAwDB8+HADwzTffNCr7008/oaSkBAMGDGiUu4g6ltdeew3bt2+Ht7c3NmzYgLvvvrvZssnJyfDw8MAPP/zQaGJxdXU1fvjhB2i1WgwYMKC1q003wZFGYu/evY3OWSwWHDhwAAAQFxcHgO3eERiNRsyePRsnT56Utx5rKu3IM888g/T09Cb/OFJTbdy4Eenp6XjggQcAsP3bM4VCgW+++QZfffUV9u/f3+h8dnY2srKyoNVqERER0eLnelu0PYNCF5o6dSq0Wi0+++wz7Ny5Uz5eXl6OF198EVarFdOnT4dSqcSgQYMQExOD/fv3Y+vWrXLZkpISeY/MppJgU8fx3Xff4X/+53/g5uaG9957D4MGDbpqea1Wi/vuuw/l5eVYsmSJ/Jup2WzG0qVLUVFRgSlTpvAXhXZuypQpAGzDhEeOHJGPm81mvP7668jIyEBMTAyGDBkCgO3eEaSkpODo0aMIDg7Gpk2bGuUkvBls//Zt8uTJAIBXXnkFly9flo/n5+fj2WefhdlsxrRp0+Du7t7i53pbtL1CcImSS3311Vd47rnnYDabkZCQAL1ej6NHj6K0tBRDhgzBX//6V6jVagDAL7/8gocffhg1NTVISkqCXq/HoUOHUF5ejsmTJ2PZsmUuvhu6HjNmzMChQ4ewZcsWDBw4UD4+efJkHDt2DN26dbtqQPjkk0/KwwllZWWYOnUqsrKyEBYWhvj4eJw6dQrZ2dmIj4/H5s2b4eXl1er3RNfWXLsDwJtvvonU1FQoFAr07dsX/v7+SEtLQ15eHgIDA/HBBx8gOjpaLs92b7/KysowcuRIGAwGJCQkNLuTDQCnrBNXeuSRR/DDDz9g48aNTguQHO/B9m+fTCYT5s6di71790Kr1aJ///6wWCw4duwYampqMHLkSKxevVoeRm7pc721255BYTuQlpaGtWvX4tChQ6ipqUFYWBjuvfdezJw5Uw4IHc6cOYOUlBQcPHgQRqMRPXr0wNSpUzFp0qRm5yRR+9JUcFBbW4v+/fvDarVe8/VXPiTKysqwevVqfP311yguLkZwcDDuvPNOzJkzBz4+Pq12H9QyVwsKAduOB5s2bcLx48dRW1sLvV6PUaNG4YknnpAnmDfEdm+fvvvuOzz++OPXVfZqO09cLSgE2P7tmcViwYcffohPP/0UZ8+ehVKphCRJeOCBB5xSzDm09Lnemm3PoJCIiIiIOKeQiIiIiBgUEhEREREYFBIRERERGBQSERERERgUEhEREREYFBIRERERGBQSERERERgUElEbyMnJQWxsLGJjY/H2229fs/yMGTMQGxuLzZs3t0HtXK+0tBQLFy7E0KFD0adPH9xxxx3y5vadUcPvQ3V1taurQ0R2DAqJqE1t2LABp0+fdnU12pU//OEP+Pzzz1FZWYno6GhotVqEhIS4ulpEdItxc3UFiOjWYjKZ8OKLL2Lr1q2Ntnu6FZWWluLAgQMAgNTUVAwbNszFNSKiWxX/RSaiNqVQKHD8+HFs3LjR1VVpF0pKSuSfm9oTmYiorTAoJKI2NWXKFADAqlWrkJOT4+LauJ7FYpF/1mg0LqwJEd3qGBQSUZuaN28ewsLCUFNTg5dffvm6X3etxQkZGRny+YYWLVqE2NhYfP311zh+/DjmzJmDQYMGoV+/fnjwwQfx/fffAwBqamrwxhtvYPTo0ejduzdGjx6Nt99+GyaTqUX3V1dXh/fffx+/+93v0K9fPyQlJWH8+PFYuXIlysvLncrGxsZiwoQJTv8fGxuLTz/99Lre68SJE5g3bx6GDx+OpKQk3H///fjkk0/kz2r06NGN3q9fv37Iz8/HrFmzkJiYiCFDhuDNN9+UyxQVFeHtt9/GAw88gOTkZPTu3RtDhw7FrFmzsHv37kZ1eOeddxAbG4vU1FScPXsWc+bMQXJyMpKTkzFt2jTs2rXrqvdgNpvx/vvvY8KECXJ95s6dixMnTjRZ/p///Ccee+wxjBo1Cr1798btt9+Op556Sm5HIrpxDAqJqE15eHhg6dKlAIDvv/8en332WZu87549e/Dggw/i4MGDCAkJgUqlwk8//YTZs2dj7969mDp1Kv72t79BrVYjODgYubm5WLduHRYvXnzd71FSUoJJkybhtddew4kTJxAcHIyIiAhkZWVh7dq1uO+++5xWFffv3x/x8fFO/9+/f38EBARc872++uorTJ06Fbt374bJZEJ0dDQuXLiAF154Aa+++mqzr7NYLJg9ezYOHTqEqKgomEwmhIeHAwDS0tIwfvx4rFu3DllZWQgKCkJERARqa2vx/fffY968eUhNTW3yupmZmZg8eTL27NmD4OBg+Pj44MiRI5g/fz6WL1/ebH3mzJmD1157DWVlZYiIiEBNTQ2+/vprTJ06FT///LNT2dTUVDz99NPYt28flEolYmNjYbVa8c0332DWrFm3zGp1olYjiIhaWXZ2tpAkSUiSJKqqqoQQQvzxj38UkiSJQYMGieLiYqfyv//974UkSWLTpk1XvUZD6enp8vmGHO8jSZJ45plnRGVlpRBCiMrKSnHfffcJSZJEXFycGDVqlDh58qT8ug0bNghJkkSvXr1EaWnpdd3nQw89JCRJEuPHjxdnzpyRj1++fFk+N3bsWGEwGK5Z76vJy8sTiYmJQpIksXLlSmEymYQQQlRXV4tFixbJ1xs1apTT6xzHBw8eLLKysuTXOOpz//33C0mSxB/+8Af5c3J8VgsWLBCSJIkBAwYIo9Eon0tJSXF6v/T0dPnczp07RUJCgpAkSXzzzTfy8YZt2adPH/HZZ58Jq9Uqf1bjx48XkiSJWbNmya8pLS0VCQkJok+fPuLQoUPycbPZLNauXSskSRJ9+/YVNTU11/05EpEz9hQSkUssWrQIAQEBKCsru2rP1q+lS5cuWL58Oby9vQEA3t7eePDBBwEAVqsVixcvduq1e+ihh6DRaGCxWJCZmXnN6//44484cOAA3N3dsW7dOkRFRcnnunXrhnfffRdBQUE4f/48Pvnkk5u6lw0bNsBgMODOO+/E/Pnz4eZmSySh1Wrx6quvok+fPld9/eTJk9GzZ0/5Ne7u7sjLy0Nubi48PDywZMkS+XMCbJ/Vf/3XfwEAKisrkZ+f3+iaCoUC7777LiRJko+NHz8es2fPBoBmexifeOIJ3HvvvVAoFABsn9WTTz4JAE49hefPn4fJZEJERASSk5Pl4yqVCnPmzMGdd96J//iP/0BZWdlV752ImsegkIhcws/PDy+88AIA4B//+Af27t3bqu/Xv39/p0AHALp37w4AcHNzw5AhQ5zOubm5wc/PDwCuK8Hynj17AAAjR45sMsegt7c3HnjgAaeyN+rbb78FYAvurqRUKjF16tSrvr5v376NjnXv3h0HDx7EwYMH4evr2+i8h4eH/LPBYGh0Pjk5Gb169Wp03FHHY8eOOa20dhgzZkyjY9HR0QCAqqoqmM1mAJCH/E+fPo0VK1YgOzvb6TWrV6/GX/7yFwQHBze6HhFdHwaFROQy48ePxx133AEAWLx4cavubtGtW7dGx9RqNQBbwNbUyl/HeSHENa9//vx5AGgyMHJISEhwKnsjjEajvGr7ykU1Dg17PJui0+maPefh4YGzZ89ix44dWLlyJRYsWICJEyc65U+0Wq2NXte7d+8mrxcUFAQfHx9YrdYmV5vr9fpGx7RarfxzXV2dXOcZM2YAANavX48xY8Zg3LhxWLZsGb777rsWLwgiosYYFBKRSy1evBharRZ5eXnXtQXejWoYaLQGR0Dr5eV1zTrcTPBbWlra6HpXulodAMDd3b3J4+np6Xj44Ydx9913Y9GiRVi7di3+8Y9/oKqqSu7lbE5TvYtX1qeysrLRuZak4Xn++efxxhtvoF+/flAoFDh//jw2b96Mxx9/HMOHD8fWrVuv+1pE1Bh3NCEilwoODsazzz6LV155BVu2bHFK0dKcpnrumhrSbEuOAK2qqqrZMo6g6GYC1Iavra6uho+PT6MyNxJ0FhYW4qGHHkJZWRni4uLwu9/9Dr169UJUVBS6du0Ko9GIbdu2Nfv6q33+js+ka9euLa7XlSZOnIiJEyeiuLgYBw4cwP79+/Htt9+ipKQEL730Evz9/Zsckiaia2NPIRG53PTp09G3b19YrVa8+OKLTQ4FOhZTALYh1CsVFBS0ah2vJSIiAoAtrUtzTp48CQByCpgb4ePjIw+Fp6enN1kmIyOjxdf95JNPUFZWhqioKHz88ceYMWMGBg4cKAdyTS0uaejMmTNNHs/JyUFVVRXUavVN3XdtbS1OnTolp/QJCAjAPffcg+XLl2Pv3r3y8PYXX3xxw+9BdKtjUEhELqdUKvHKK69ArVYjIyMDR48ebVSm4fBkVlZWo/P/+te/WrOK1+SYG7l3717k5uY2Ol9VVSXnZLz99ttv6r0cSambS3J9I6ubHXWOjIx0WlTisH37dvnnhruwOOzfvx+FhYWNjjt6F4cOHdpooU9LbNq0Cffff3+TOQ81Gg0GDBgAoOn5jkR0fRgUElG7EBMTg8cffxxA08PDWq1WXljx9ttvy0OxZrMZGzduxI4dO9qusk0YOHAgBg8eDKPRiDlz5jglqc7Pz8fcuXORn5+PsLAwTJo06abea9asWfDw8MCuXbuwZs0aOUgzGo34y1/+gkOHDrX4mo4UNfv378cvv/wiH6+trUVqairWr18vH3Ms/miotrYWzzzzjFOP7Y4dO7BhwwYolUo8/fTTLa5TQ3fddRdUKhW+//57rF+/Xl6VDNh6Rj/++GMAwIgRI27qfYhuZZxTSETtxpNPPondu3c7BVQNzZs3D8888wwOHz6MkSNHomfPnrh06RJKSkrw8MMP49NPP21yMUNbefPNN/Hoo48iIyMD99xzD6KioqBWq5GZmQmz2YyQkBCsXr36pnrMACAsLAxLly7FokWLsGrVKmzatAkhISG4cOECKioq0Lt3b5w4cQIqleq6rzlp0iRs2bIFubm5ch5DDw8PXLhwATU1NQgJCYFSqUR2dnaTQ/Xh4eE4efIkRo8eDUmSUFpairy8PCiVSrzwwgtISkq66Xt+/vnn8corr2DFihVYv349QkNDUV1djQsXLkAIgTvuuOOaC2KIqHnsKSSidkOj0WDZsmVyIuMrjRkzBh988AGGDx8OpVKJc+fOITQ0FK+//rqc89CVdDodtm7diueeew7x8fHIy8vDhQsXEBUVhfnz52PHjh2Ii4v7Vd7r3nvvxebNmzFy5EhYLBZkZGQgLCwMK1aswMyZMwGgyWHg5vj6+mL79u2YMWMGevbsidzcXFy4cAE9evTA008/jc8//xx33XUXgPo8iQ316tULH374IQYPHoysrCwYDAaMGjUKmzZtklPJ3KwZM2ZgzZo1GDFiBFQqFdLT01FaWoqBAwfilVdewdq1a53mnhJRyyjE9STgIiKiDuPDDz/EkiVLMGzYMLz//vut+l7vvPMOVq9ejXHjxiElJaVV34uIWhd7ComIOphFixbh/vvvb3Zxzb59+wBcPZE2EdGVGBQSEXUwMTExOHXqFN58802nXUKMRiNSU1Pxr3/9C2q1Gr/97W9dWEsi6mg4+YKIqIN58MEH8fnnnyM9PR1jx45Fjx494OnpiezsbFRUVECtVmPJkiWIiopydVWJqANhUEhE1MFotVps3boVn3zyCb744gtkZ2cjJycHOp0Ov/nNbzBjxgx5n2UiouvFhSZERERExDmFRERERMSgkIiIiIjAoJCIiIiIwKCQiIiIiMCgkIiIiIgA/D8vnKxB7FYQaAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "syn4 = '''Num of graphs\t60\t120\t180\t240\t300\n",
    "PGExplainer\t32.0253787\t68.1388135\t98.86341286\t138.3607671\t162.5310807\n",
    "Gem\t8.07122159\t15.85006571\t23.61807966\t31.97020984\t40.04510546\n",
    "GNNExplainer\t12.26828289\t24.53656578\t36.80484867\t49.07313156\t61.34141445'''\n",
    "plot(syn4).savefig(\"syn4_training_time.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

